Transformers Can Solve Non-Linear and Non-Markovian Filtering Problems in Continuous Time For Conditionally Gaussian Signals

The use of attention-based deep learning models in stochastic filtering, e.g. transformers and deep Kalman filters, has recently come into focus; however, the potential for these models to solve stochastic filtering problems remains largely unknown. The paper provides an affirmative answer to this open problem in the theoretical foundations of machine learning by showing that a class of continuous-time transformer models, called \textit{filterformers}, can approximately implement the conditional law of a broad class of non-Markovian and conditionally Gaussian signal processes given noisy continuous-time (possibly non-Gaussian) measurements. Our approximation guarantees hold uniformly over sufficiently regular compact subsets of continuous-time paths, where the worst-case 2-Wasserstein distance between the true optimal filter and our deep learning model quantifies the approximation error. Our construction relies on two new customizations of the standard attention mechanism: The first can losslessly adapt to the characteristics of a broad range of paths since we show that the attention mechanism implements bi-Lipschitz embeddings of sufficiently regular sets of paths into low-dimensional Euclidean spaces; thus, it incurs no ``dimension reduction error''. The latter attention mechanism is tailored to the geometry of Gaussian measures in the $2$-Wasserstein space. Our analysis relies on new stability estimates of robust optimal filters in the conditionally Gaussian setting.

==> Bookkeaping/WorkingCodeBackup/Demo_Datagenerator.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "10bd11cf",
   "metadata": {},
   "source": [
    "# Filterformer Demo\n",
    "---\n",
    "---\n",
    "\n",
    "# Experimental Setup\n",
    "---"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "817ebe0a",
   "metadata": {},
   "source": [
    "We consider the following family of examples, under streamlined pathwise dynamics.\n",
    "\n",
    "---"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "62f0af5a",
   "metadata": {},
   "outputs": [],
   "source": [
    "gamma = 0\n",
    "def basic_signal_pater(t):\n",
    "    out = gamma*torch.sin(t)*torch.exp(t)/torch.exp(0)\n",
    "    return out"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "91676861",
   "metadata": {},
   "source": [
    "Consider $1$-dimensional measurements ($d_Y=1$) and a scalar latent state, and suppose that\n",
    "$\n",
    "X_t\\in \\mathbb{R}$, \n",
    "$Y_t\\in \\mathbb{R}$,\n",
    "$W_t\\in \\mathbb{R},\n",
    "$\n",
    "for each $t\\in [0,T]$.  \n",
    "Fix constant coefficients\n",
    "$\n",
    "a_0,A_0,B_0,\\alpha,\\beta\\in \\mathbb{R}\n",
    "$ with non-zero $B_0$.\n",
    "We then consider the path-dependent filtering system\n",
    "\\begin{align}\n",
    "\\label{eq:filtering_dynamics__signal}\n",
    "dX_t\n",
    "&=\n",
    "\\big(\n",
    "a_0\n",
    "+\n",
    "\\alpha_1(t,Y_{[0:t]})\\,X_t\n",
    "\\big)\\,dt\n",
    "+\n",
    "b_0(t,Y_{[0:t]})\\,dW_t, \\\\\n",
    "\\label{eq:filtering_dynamics__observation}\n",
    "dY_t\n",
    "&=\n",
    "A_0\n",
    "\\,dt\n",
    "+\n",
    "B_0\\,dW_t,\n",
    "\\end{align}\n",
    "where, for each $y_{[0:t]}\\in C([0,t],\\mathbb{R})$ and a fixed context window $0\\le \\varkappa<T$, the non-anticipative path-functionals $\\alpha_1$ and $b_0$ are defined by\n",
    "\\begin{align}\n",
    "\\label{eq:filtering_dynamics__alpha1}\n",
    "\\alpha_1(t,y_{[0:t]})\n",
    "&:=\n",
    "\\alpha\n",
    "\\int_{(t-\\varkappa)\\vee 0}^t e^{t-s}\\,y_s\\,ds\n",
    "\\in \\mathbb{R}, \\\\\n",
    "\\label{eq:filtering_dynamics__b0}\n",
    "b_0(t,y_{[0:t]})\n",
    "&:=\n",
    "\\beta\n",
    "\\int_{(t-\\varkappa)\\vee 0}^t e^{t-s}\\,y_s\\,ds\n",
    "\\in \\mathbb{R}.\n",
    "\\end{align}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b50c2fe3",
   "metadata": {},
   "source": [
    "## State-Updates\n",
    "\n",
    "Then the conditional mean\n",
    "$\n",
    "\\mu_t:=\\mu_t(y_{[0:t]}):=\\mathbb{E}[X_t\\mid Y_{[0:t]}]\n",
    "$\n",
    "and conditional variance\n",
    "$\n",
    "\\Sigma_t:=\\Sigma_t(y_{[0:t]}):=\\mathbb{E}[(X_t-\\mu_t)^2\\mid Y_{[0:t]}]\n",
    "$\n",
    "satisfy\n",
    "\\begin{align}\n",
    "\\label{eq:ClosedFormMu_scalar}\n",
    "d\\mu_t\n",
    "&=\n",
    "\\big[\n",
    "a_0+\\alpha_1(t,y_{[0:t]})\\,\\mu_t\n",
    "\\big]dt\n",
    "+\n",
    "\\frac{b_0(t,y_{[0:t]})\\,B_0+\\Sigma_t A_1}{B_0^2}\n",
    "\\big[\n",
    "dy_t-(A_0+A_1\\mu_t)\\,dt\n",
    "\\big], \\\\\n",
    "\\label{eq:ClosedFormSigma_scalar}\n",
    "\\partial_t\\Sigma_t\n",
    "&=\n",
    "2\\,\\alpha_1(t,y_{[0:t]})\\,\\Sigma_t\n",
    "+\n",
    "b_0(t,y_{[0:t]})^2\n",
    "-\n",
    "\\frac{\\big(b_0(t,y_{[0:t]})\\,B_0+\\Sigma_t A_1\\big)^2}{B_0^2},\n",
    "\\end{align}\n",
    "with initial conditions\n",
    "$\n",
    "\\mu_0:=\\mathbb{E}[X_0\\mid Y_0],\n",
    "$ and \n",
    "$\\Sigma_0:=\\mathbb{E}\\big[(X_0-\\mu_0)^2\\mid Y_0\\big]$,\n",
    "where\n",
    "\\begin{align}\n",
    "\\alpha_1(t,y_{[0:t]})\n",
    "&:=\n",
    "\\alpha\n",
    "\\int_{(t-\\varkappa)\\vee 0}^t e^{t-s}\\,y_s\\,ds, \\\\\n",
    "b_0(t,y_{[0:t]})\n",
    "&:=\n",
    "\\beta\n",
    "\\int_{(t-\\varkappa)\\vee 0}^t e^{t-s}\\,y_s\\,ds.\n",
    "\\end{align}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4a92876b",
   "metadata": {},
   "source": [
    "### Simplified Forms"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7aee7cb8",
   "metadata": {},
   "source": [
    "Under these specifications, $\\Sigma_{\\cdot}$ and $\\mu_{\\cdot}$ admit closed-form and semi-closed-form representations, respectively, which can be used as concrete benchmarks for the predictive performance of our process.  Then\n",
    "\\begin{align}\n",
    "d\\mu_t(y_{[0:t]})\n",
    "&=\n",
    "\\Big[\n",
    "a_0+\\alpha\\,I_t^\\varkappa(y_{[0:t]})\\,\\mu_t(y_{[0:t]})\n",
    "\\Big]dt \n",
    "+\n",
    "\\frac{\n",
    "\\beta B_0\\,I_t^\\varkappa(y_{[0:t]})+A_1\\Sigma_t(y_{[0:t]})\n",
    "}{\n",
    "B_0^2\n",
    "}\n",
    "\\Big[\n",
    "dy_t-\\big(A_0+A_1\\mu_t(y_{[0:t]})\\big)dt\n",
    "\\Big],\n",
    "\\\\\n",
    "\\Sigma_t(y_{[0:t]})\n",
    "&=\n",
    "\\Sigma_0\\exp\\Big(2\\alpha\\int_0^t I_r^\\varkappa(y_{[0:r]})\\,dr\\Big),\n",
    "\\end{align}\n",
    "where\n",
    "$\n",
    "I_t^\\varkappa(y_{[0:t]})\n",
    ":=\n",
    "\\int_{(t-\\varkappa)\\vee 0}^t e^{t-s}\\,y_s\\,ds\n",
    "$,\n",
    "and where the above formula for $\\Sigma_t$ holds in the special case $A_1=0$."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f5c164f3",
   "metadata": {},
   "source": [
    "#### Proof\n",
    "<details>\n",
    "  <summary>(Click to expand)</summary>\n",
    "\n",
    "Since\n",
    "$\n",
    "b_0(t,y_{[0:t]})=\\beta\\,I_t^\\varkappa(y_{[0:t]})\n",
    "$\n",
    "and\n",
    "$\n",
    "\\alpha_1(t,y_{[0:t]})=\\alpha\\,I_t^\\varkappa(y_{[0:t]}),\n",
    "$\n",
    "the variance equation becomes\n",
    "\\begin{align}\n",
    "\\partial_t\\Sigma_t(y_{[0:t]})\n",
    "&=\n",
    "2\\alpha\\,I_t^\\varkappa(y_{[0:t]})\\,\\Sigma_t(y_{[0:t]})\n",
    "+\n",
    "\\beta^2\\big(I_t^\\varkappa(y_{[0:t]})\\big)^2\n",
    "-\n",
    "\\frac{\n",
    "\\big(\n",
    "\\beta B_0\\,I_t^\\varkappa(y_{[0:t]})+A_1\\Sigma_t(y_{[0:t]})\n",
    "\\big)^2\n",
    "}{\n",
    "B_0^2\n",
    "}.\n",
    "\\end{align}\n",
    "Expanding the square yields\n",
    "\\begin{align}\n",
    "\\frac{\n",
    "\\big(\n",
    "\\beta B_0\\,I_t^\\varkappa+A_1\\Sigma_t\n",
    "\\big)^2\n",
    "}{\n",
    "B_0^2\n",
    "}\n",
    "&=\n",
    "\\beta^2\\big(I_t^\\varkappa\\big)^2\n",
    "+\n",
    "2\\frac{A_1\\beta}{B_0}I_t^\\varkappa\\,\\Sigma_t\n",
    "+\n",
    "\\frac{A_1^2}{B_0^2}\\Sigma_t^2.\n",
    "\\end{align}\n",
    "Substituting this identity into the previous display, the terms\n",
    "$\n",
    "\\beta^2\\big(I_t^\\varkappa\\big)^2\n",
    "$\n",
    "cancel, and therefore\n",
    "\\begin{align}\n",
    "\\partial_t\\Sigma_t(y_{[0:t]})\n",
    "&=\n",
    "2\\alpha\\,I_t^\\varkappa(y_{[0:t]})\\,\\Sigma_t(y_{[0:t]})\n",
    "-\n",
    "2\\frac{A_1\\beta}{B_0}I_t^\\varkappa(y_{[0:t]})\\,\\Sigma_t(y_{[0:t]})\n",
    "-\n",
    "\\frac{A_1^2}{B_0^2}\\Sigma_t(y_{[0:t]})^2 \\notag\\\\\n",
    "&=\n",
    "2\\Big(\\alpha-\\frac{A_1\\beta}{B_0}\\Big)\n",
    "I_t^\\varkappa(y_{[0:t]})\\,\\Sigma_t(y_{[0:t]})\n",
    "-\n",
    "\\frac{A_1^2}{B_0^2}\\Sigma_t(y_{[0:t]})^2.\n",
    "\\end{align}\n",
    "Hence $\\Sigma_t$ solves a scalar Riccati equation.\n",
    "\n",
    "</details>"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5a6a1a20",
   "metadata": {},
   "source": [
    "---"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b214b829",
   "metadata": {},
   "source": [
    "# Data Generator\n",
    "\n",
    "---\n",
    "\n",
    "- Inputs: $(t,y_{[t-C:t]})$\n",
    "- Outputs: $\\big(\\mu_t(y_{[t-C:t]}),\\Sigma_t(y_{[t-C:t]})\\big)$\n",
    "\n",
    "Where $y_{\\cdot}$ are sampled from the joint system for $(X_{\\cdot},Y_{\\cdot})$; training set $n=1,\\dots,N$ i.i.d. samples of $y^{(n)}_{[0:t]}\\sim Y_{[0:T]}$ computed on discrete time-grid $t_m=\\tfrac{m}{M}$; here $M\\in \\mathbb{N}_+$, $m=0,\\dots,M-1$ and $T=1$.\n",
    "\n",
    "Testing set is the same for $M_{\\operatorname{test}}$ samples on $0,\\dots,\\tfrac{\\eta\\,M}{M}$, for some ``extrapolation'' hyperparameter $\\eta \\in [0,1]$.\n",
    "\n",
    "---"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bf294bfc",
   "metadata": {},
   "source": [
    "### Dependancies & Packages"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "7019dc4f",
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "from typing import Optional\n",
    "\n",
    "import torch\n",
    "from torch.utils.data import TensorDataset\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "sns.set_theme(style=\"white\", context=\"talk\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ecc2e33b",
   "metadata": {},
   "source": [
    "### Helper Function(s)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d17eb627",
   "metadata": {},
   "outputs": [],
   "source": [
    "def _build_lag_tensor(y: torch.Tensor, K: int) -> torch.Tensor:\n",
    "    \"\"\"\n",
    "    Build lag tensor with channels ordered by lag:\n",
    "        lag_tensor[:, m, j] = y[:, m-j]  if m-j >= 0\n",
    "                           = 0           otherwise\n",
    "\n",
    "    Shape:\n",
    "        y:          (N, L)\n",
    "        lag_tensor: (N, L, K+1)\n",
    "    \"\"\"\n",
    "    N, L = y.shape\n",
    "    out = y.new_zeros(N, L, K + 1)\n",
    "    for j in range(K + 1):\n",
    "        out[:, j:, j] = y[:, : L - j]\n",
    "    return out\n",
    "\n",
    "\n",
    "def _build_context_windows(y: torch.Tensor, K: int) -> torch.Tensor:\n",
    "    \"\"\"\n",
    "    Build fixed-width context windows in chronological order, zero-padded on the left.\n",
    "\n",
    "    Output:\n",
    "        windows[:, m, :] = [0, ..., 0, y_{m-l}, ..., y_m]\n",
    "    where l = min(K, m).\n",
    "\n",
    "    Shape:\n",
    "        y:       (N, L)\n",
    "        windows: (N, L, K+1)\n",
    "    \"\"\"\n",
    "    lag_tensor = _build_lag_tensor(y, K)          # current, previous, ..., past\n",
    "    windows = torch.flip(lag_tensor, dims=[-1])   # oldest, ..., current\n",
    "    return windows\n",
    "\n",
    "\n",
    "def _compute_memory_feature(y: torch.Tensor, dt: float, K: int) -> torch.Tensor:\n",
    "    \"\"\"\n",
    "    Discrete approximation of\n",
    "        I_t^C(y_[0:t]) = \\int_{(t-C)\\vee 0}^t exp(t-s) y_s ds\n",
    "\n",
    "    using the left Riemann sum on the grid.\n",
    "\n",
    "    Shape:\n",
    "        y: (N, L)\n",
    "        I: (N, L)\n",
    "    \"\"\"\n",
    "    lag_tensor = _build_lag_tensor(y, K)  # channel j is y_{m-j}\n",
    "    weights = torch.exp(\n",
    "        torch.arange(K + 1, device=y.device, dtype=y.dtype) * dt\n",
    "    ).view(1, 1, K + 1)\n",
    "    I = dt * (lag_tensor * weights).sum(dim=-1)\n",
    "    return I\n",
    "\n",
    "\n",
    "def simulate_joint_system(\n",
    "    N: int,\n",
    "    M: int,\n",
    "    C: float,\n",
    "    *,\n",
    "    T: float = 1.0,\n",
    "    a0: float = 0.1,\n",
    "    A0: float = 0.0,\n",
    "    B0: float = 1.0,\n",
    "    alpha: float = 0.2,\n",
    "    beta: float = 0.3,\n",
    "    mu0: float = 0.0,\n",
    "    Sigma0: float = 1.0,\n",
    "    x0_std: float = 1.0,\n",
    "    y0: float = 0.0,\n",
    "    device: str = \"cpu\",\n",
    "    dtype: torch.dtype = torch.float32,\n",
    "    seed: Optional[int] = None,\n",
    "):\n",
    "    \"\"\"\n",
    "    Simulate the simplified joint system\n",
    "        dX_t = [a0 + alpha I_t^C(Y) X_t] dt + beta I_t^C(Y) dW_t\n",
    "        dY_t = A0 dt + B0 dW_t\n",
    "\n",
    "    on the grid t_m = m/M, m=0,...,M, with T=1 by default.\n",
    "\n",
    "    Returns:\n",
    "        dict with keys:\n",
    "            t        : (M+1,)\n",
    "            dW       : (N, M)\n",
    "            X        : (N, M+1)\n",
    "            Y        : (N, M+1)\n",
    "            I        : (N, M+1)\n",
    "            mu       : (N, M+1)\n",
    "            Sigma    : (N, M+1)\n",
    "            dt       : float\n",
    "            K        : int\n",
    "    \"\"\"\n",
    "    if B0 == 0.0:\n",
    "        raise ValueError(\"B0 must be nonzero.\")\n",
    "\n",
    "    if seed is not None:\n",
    "        torch.manual_seed(seed)\n",
    "\n",
    "    dt = T / M\n",
    "    K = int(math.floor(C / dt))\n",
    "\n",
    "    t = torch.linspace(0.0, T, M + 1, device=device, dtype=dtype)\n",
    "\n",
    "    # Brownian increments and observation path\n",
    "    dW = math.sqrt(dt) * torch.randn(N, M, device=device, dtype=dtype)\n",
    "\n",
    "    Y = torch.empty(N, M + 1, device=device, dtype=dtype)\n",
    "    Y[:, 0] = y0\n",
    "    dY = A0 * dt + B0 * dW\n",
    "    Y[:, 1:] = y0 + torch.cumsum(dY, dim=1)\n",
    "\n",
    "    # Memory feature from Y\n",
    "    I = _compute_memory_feature(Y, dt=dt, K=K)\n",
    "\n",
    "    # Simulate X using Euler-Maruyama on the same grid\n",
    "    X = torch.empty(N, M + 1, device=device, dtype=dtype)\n",
    "    X[:, 0] = mu0 + x0_std * torch.randn(N, device=device, dtype=dtype)\n",
    "\n",
    "    for m in range(M):\n",
    "        X[:, m + 1] = (\n",
    "            X[:, m]\n",
    "            + (a0 + alpha * I[:, m] * X[:, m]) * dt\n",
    "            + beta * I[:, m] * dW[:, m]\n",
    "        )\n",
    "\n",
    "    # Conditional mean target:\n",
    "    # dmu_t = [a0 + alpha I_t mu_t] dt + (beta/B0) I_t [dY_t - A0 dt]\n",
    "    mu = torch.empty(N, M + 1, device=device, dtype=dtype)\n",
    "    mu[:, 0] = mu0\n",
    "\n",
    "    for m in range(M):\n",
    "        innovation = dY[:, m] - A0 * dt\n",
    "        mu[:, m + 1] = (\n",
    "            mu[:, m]\n",
    "            + (a0 + alpha * I[:, m] * mu[:, m]) * dt\n",
    "            + (beta / B0) * I[:, m] * innovation\n",
    "        )\n",
    "\n",
    "    # Conditional variance target in the A1 = 0 case:\n",
    "    #   dSigma_t = 2 alpha I_t Sigma_t dt\n",
    "    # hence, with piecewise-constant I on each grid cell,\n",
    "    #   Sigma_{m+1} = Sigma_m * exp(2 alpha I_m dt)\n",
    "    Sigma = torch.empty(N, M + 1, device=device, dtype=dtype)\n",
    "    Sigma[:, 0] = Sigma0\n",
    "\n",
    "    for m in range(M):\n",
    "        Sigma[:, m + 1] = Sigma[:, m] * torch.exp(2.0 * alpha * I[:, m] * dt)\n",
    "\n",
    "    return {\n",
    "        \"t\": t,\n",
    "        \"dW\": dW,\n",
    "        \"X\": X,\n",
    "        \"Y\": Y,\n",
    "        \"I\": I,\n",
    "        \"mu\": mu,\n",
    "        \"Sigma\": Sigma,\n",
    "        \"dt\": dt,\n",
    "        \"K\": K,\n",
    "    }\n",
    "\n",
    "\n",
    "def build_filter_dataset(\n",
    "    N_train: int,\n",
    "    N_test: int,\n",
    "    M: int,\n",
    "    C: float,\n",
    "    *,\n",
    "    eta: float = 1.0,\n",
    "    T: float = 1.0,\n",
    "    a0: float = 0.1,\n",
    "    A0: float = 0.0,\n",
    "    B0: float = 1.0,\n",
    "    alpha: float = 0.2,\n",
    "    beta: float = 0.3,\n",
    "    mu0: float = 0.0,\n",
    "    Sigma0: float = 1.0,\n",
    "    x0_std: float = 1.0,\n",
    "    y0: float = 0.0,\n",
    "    device: str = \"cpu\",\n",
    "    dtype: torch.dtype = torch.float32,\n",
    "    seed: Optional[int] = None,\n",
    "):\n",
    "    \"\"\"\n",
    "    Build train/test data for the supervised task\n",
    "\n",
    "        input  = (t_m, y_[t_m-C : t_m])\n",
    "        target = (mu_t(y_[0:t_m]), Sigma_t(y_[0:t_m]))\n",
    "\n",
    "    on the grid t_m = m/M, m=0,...,M, with T=1 by default.\n",
    "\n",
    "    The context window is represented as a fixed-width vector of length K+1,\n",
    "    where K = floor(C / dt), zero-padded on the left near t = 0.\n",
    "\n",
    "    The test set is truncated to times m = 0,..., floor(eta M).\n",
    "    \"\"\"\n",
    "    if not (0.0 <= eta <= 1.0):\n",
    "        raise ValueError(\"eta is expected in [0, 1].\")\n",
    "\n",
    "    train = simulate_joint_system(\n",
    "        N=N_train,\n",
    "        M=M,\n",
    "        C=C,\n",
    "        T=T,\n",
    "        a0=a0,\n",
    "        A0=A0,\n",
    "        B0=B0,\n",
    "        alpha=alpha,\n",
    "        beta=beta,\n",
    "        mu0=mu0,\n",
    "        Sigma0=Sigma0,\n",
    "        x0_std=x0_std,\n",
    "        y0=y0,\n",
    "        device=device,\n",
    "        dtype=dtype,\n",
    "        seed=seed,\n",
    "    )\n",
    "\n",
    "    test = simulate_joint_system(\n",
    "        N=N_test,\n",
    "        M=M,\n",
    "        C=C,\n",
    "        T=T,\n",
    "        a0=a0,\n",
    "        A0=A0,\n",
    "        B0=B0,\n",
    "        alpha=alpha,\n",
    "        beta=beta,\n",
    "        mu0=mu0,\n",
    "        Sigma0=Sigma0,\n",
    "        x0_std=x0_std,\n",
    "        y0=y0,\n",
    "        device=device,\n",
    "        dtype=dtype,\n",
    "        seed=None if seed is None else seed + 1,\n",
    "    )\n",
    "\n",
    "    # Build fixed-width context windows from Y\n",
    "    K = train[\"K\"]\n",
    "    train_windows = _build_context_windows(train[\"Y\"], K=K)   # (N_train, M+1, K+1)\n",
    "    test_windows  = _build_context_windows(test[\"Y\"],  K=K)   # (N_test,  M+1, K+1)\n",
    "\n",
    "    # Time channel\n",
    "    train_t = train[\"t\"].view(1, M + 1, 1).repeat(N_train, 1, 1)\n",
    "    test_t  = test[\"t\"].view(1, M + 1, 1).repeat(N_test,  1, 1)\n",
    "\n",
    "    # Inputs: (t, y_[t-C:t])\n",
    "    train_inputs_seq = torch.cat([train_t, train_windows], dim=-1)\n",
    "    test_inputs_seq  = torch.cat([test_t,  test_windows],  dim=-1)\n",
    "\n",
    "    # Targets: (mu_t, Sigma_t)\n",
    "    train_targets_seq = torch.stack([train[\"mu\"], train[\"Sigma\"]], dim=-1)\n",
    "    test_targets_seq  = torch.stack([test[\"mu\"],  test[\"Sigma\"]],  dim=-1)\n",
    "\n",
    "    # Truncate test horizon to m = 0,..., floor(eta M)\n",
    "    M_eval = int(math.floor(eta * M))\n",
    "    test_inputs_seq = test_inputs_seq[:, : M_eval + 1, :]\n",
    "    test_targets_seq = test_targets_seq[:, : M_eval + 1, :]\n",
    "\n",
    "    # Flatten into standard supervised-learning tensors\n",
    "    train_inputs = train_inputs_seq.reshape(-1, train_inputs_seq.shape[-1])\n",
    "    train_targets = train_targets_seq.reshape(-1, 2)\n",
    "\n",
    "    test_inputs = test_inputs_seq.reshape(-1, test_inputs_seq.shape[-1])\n",
    "    test_targets = test_targets_seq.reshape(-1, 2)\n",
    "\n",
    "    train_dataset = TensorDataset(train_inputs, train_targets)\n",
    "    test_dataset = TensorDataset(test_inputs, test_targets)\n",
    "\n",
    "    return {\n",
    "        \"train\": {\n",
    "            \"seq_inputs\": train_inputs_seq,     # (N_train, M+1, 1 + K+1)\n",
    "            \"seq_targets\": train_targets_seq,   # (N_train, M+1, 2)\n",
    "            \"flat_inputs\": train_inputs,        # ((N_train*(M+1)), 1 + K+1)\n",
    "            \"flat_targets\": train_targets,      # ((N_train*(M+1)), 2)\n",
    "            \"dataset\": train_dataset,\n",
    "            \"paths\": train,\n",
    "        },\n",
    "        \"test\": {\n",
    "            \"seq_inputs\": test_inputs_seq,\n",
    "            \"seq_targets\": test_targets_seq,\n",
    "            \"flat_inputs\": test_inputs,\n",
    "            \"flat_targets\": test_targets,\n",
    "            \"dataset\": test_dataset,\n",
    "            \"paths\": test,\n",
    "        },\n",
    "        \"meta\": {\n",
    "            \"T\": T,\n",
    "            \"M\": M,\n",
    "            \"dt\": train[\"dt\"],\n",
    "            \"C\": C,\n",
    "            \"K\": K,\n",
    "            \"eta\": eta,\n",
    "            \"input_dim\": 1 + (K + 1),   # time + context window\n",
    "            \"target_dim\": 2,            # mu, Sigma\n",
    "        },\n",
    "    }"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "de69c6ef",
   "metadata": {},
   "source": [
    "### Example"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "150115b5",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Standalone\n",
    "# data = build_filter_dataset(\n",
    "#     N_train=128,\n",
    "#     N_test=32,\n",
    "#     M=100,\n",
    "#     C=0.2,\n",
    "#     eta=0.75,\n",
    "#     a0=0.1,\n",
    "#     A0=0.0,\n",
    "#     B0=1.0,\n",
    "#     alpha=0.4,\n",
    "#     beta=0.2,\n",
    "#     mu0=0.0,\n",
    "#     Sigma0=1.0,\n",
    "#     x0_std=1.0,\n",
    "#     y0=0.0,\n",
    "#     device=\"cpu\",\n",
    "#     seed=7,\n",
    "# )\n",
    "\n",
    "data = build_filter_dataset(\n",
    "    N_train=N_SamplePaths,\n",
    "    N_test=N_testSamples,\n",
    "    M=M_TimesSteps,\n",
    "    C=C_experiment,\n",
    "    eta=eta_experiment,\n",
    "    a0=a0_experiment,\n",
    "    A0=A0_experiment,\n",
    "    B0=B0_experiment,\n",
    "    alpha=alpha_experiment,\n",
    "    beta=beta_experiment,\n",
    "    mu0=mu0_experiment,\n",
    "    Sigma0=Sigma0_experiment,\n",
    "    x0_std=x0_std_experiment,\n",
    "    y0=y0_experiment,\n",
    "    device=\"cpu\",\n",
    "    seed=seed,\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "60fc4fce",
   "metadata": {},
   "source": [
    "#### Verbosity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "bc96220e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "train flat inputs : torch.Size([12928, 22])\n",
      "train flat targets: torch.Size([12928, 2])\n",
      "test flat inputs  : torch.Size([2432, 22])\n",
      "test flat targets : torch.Size([2432, 2])\n",
      "input dim         : 22\n"
     ]
    }
   ],
   "source": [
    "print(\"train flat inputs :\", data[\"train\"][\"flat_inputs\"].shape)\n",
    "print(\"train flat targets:\", data[\"train\"][\"flat_targets\"].shape)\n",
    "print(\"test flat inputs  :\", data[\"test\"][\"flat_inputs\"].shape)\n",
    "print(\"test flat targets :\", data[\"test\"][\"flat_targets\"].shape)\n",
    "print(\"input dim         :\", data[\"meta\"][\"input_dim\"])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "42bcdd65",
   "metadata": {},
   "source": [
    "### Visual Sanity Check"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ca8958d3",
   "metadata": {},
   "source": [
    "#### Helper Functions for Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "9f611e65",
   "metadata": {},
   "outputs": [],
   "source": [
    "## 1 and (1,1)\n",
    "def plot_mean_and_covariance_paths(data, max_paths=40):\n",
    "    \"\"\"\n",
    "    Plots sample paths of mu_t and Sigma_t in a 2x2 layout:\n",
    "        row 1: train\n",
    "        row 2: test\n",
    "        col 1: mean paths\n",
    "        col 2: covariance paths\n",
    "    \"\"\"\n",
    "    fig, axes = plt.subplots(2, 2, figsize=(10, 6))\n",
    "\n",
    "    for row, split in enumerate([\"train\", \"test\"]):\n",
    "        paths = data[split][\"paths\"]\n",
    "        t = paths[\"t\"].detach().cpu().numpy()\n",
    "        mu = paths[\"mu\"].detach().cpu().numpy()\n",
    "        Sigma = paths[\"Sigma\"].detach().cpu().numpy()\n",
    "\n",
    "        n_paths = min(max_paths, mu.shape[0])\n",
    "\n",
    "        # Mean paths\n",
    "        ax = axes[row, 0]\n",
    "        for i in range(n_paths):\n",
    "            ax.plot(t, mu[i], alpha=0.20, linewidth=1)\n",
    "        ax.plot(t, mu[:n_paths].mean(axis=0), linewidth=2.2, label=\"sample mean\")\n",
    "        ax.set_title(f\"{split.capitalize()} mean\")\n",
    "        ax.set_xlabel(\"t\")\n",
    "        ax.set_ylabel(r\"$\\mu_t$\")\n",
    "        ax.legend(fontsize=9)\n",
    "\n",
    "        # Covariance paths\n",
    "        ax = axes[row, 1]\n",
    "        for i in range(n_paths):\n",
    "            ax.plot(t, Sigma[i], alpha=0.20, linewidth=1)\n",
    "        ax.plot(t, Sigma[:n_paths].mean(axis=0), linewidth=2.2, label=\"sample mean\")\n",
    "        ax.set_title(f\"{split.capitalize()} covariance\")\n",
    "        ax.set_xlabel(\"t\")\n",
    "        ax.set_ylabel(r\"$\\Sigma_t$\")\n",
    "        ax.legend(fontsize=9)\n",
    "\n",
    "    sns.despine()\n",
    "    plt.tight_layout()\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "68113d2f",
   "metadata": {},
   "source": [
    "### Visualization of $1$ and $(1,1)$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "02a0e56c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Plots of first entry 1 and (1,1)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA8UAAAI1CAYAAAD/11jBAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8ekN5oAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOy9CbhseVXe/e655jPfqW8PDHaDYAuCEEJQcUBFowQFEZGQmI8oSABNAgoPEpUvGsOggKKAEeQzGJmcBYKgKCogCtqMDT3evmceatzz/p53/feuU+fcc6e+wzn33vXrp7rq1LhrV91a+/2vtd5lFUVRQFEURVEURVEURVGuQez93gBFURRFURRFURRF2S9UFCuKoiiKoiiKoijXLCqKFUVRFEVRFEVRlGsWFcWKoiiKoiiKoijKNYuKYkVRFEVRFEVRFOWaRUWxoiiKoiiKoiiKcs2iolhRFEVRFEVRFEW5ZlFRrCiKoiiKoiiKolyzqChWFEVRFEVRFEVRrlnc/d4ARbmaeM973oOf+qmfOu/HPeYxj8Fv//Zv41Lxwz/8w/j4xz+OH/3RH8WLX/ziS/Y6iqIoinI2NFZee9x77734lm/5Frn8gQ98ADfeeON+b5Ki7EBFsaJcRObm5vB1X/d1p1x/8uRJOfm+j4c//OGn3H7zzTdfpi1UFEVRlP1FY6WiKAcNqyiKYr83QlGudl7/+tfjDW94A6677jr8+Z//+WV//fvuuw+j0QgzMzOYnZ297K+vKIqiKGdDY+XVS5IkuPvuu+XyDTfcAM/z9nuTFGUHmilWlGuAY8eO7fcmKIqiKMqBRmPlpYMi+EEPetB+b4ainBY12lIURVEURVEURVGuWTRTrCgHiFtuuUXO//qv/xq/8Au/gA996EOwbRsPe9jD8Ju/+ZtwXRdpmuKP/uiP8Gd/9me47bbbsLm5KdcfOnQIj33sY/Hv/t2/wwMe8ICzmodUphfz8/P4q7/6K7zrXe/C//k//we33377uHfr6U9/Op761KfCsqxz2v6/+7u/w7Of/WzpFXvb294m2/z7v//78lqdTgePf/zj8ZM/+ZM4fPiwXMcyOb4238ORI0fwXd/1XXj+858v/WS7WV1dlef7yEc+ghMnTsh+eeADHyiP+aEf+iEEQXDKY9gdwhI8bsM//dM/YW1tTa7ne37Uox4l2/o1X/M1Ox7z0pe+FO9973vxyle+Ek94whPwxje+UT6P9fV1KafjdT/2Yz+G48ePn/PnqiiKolw8rvRYWdHv9/G///f/xp/+6Z9KaXEcx7j++uvxbd/2bfgP/+E/oNVqnfKYv/mbv8Hv/M7v4B/+4R/kPfE+7L/mNjzpSU8a3284HErM5TljLZ9zL7gfPvaxj0lce9GLXjS+nvvh937v9+R1GH+5P1lW/ohHPALPfOYz8bjHPW7P0vf/5//5f+Q+v/RLvySxmvubcf9rv/ZrT2u0tR+x+pOf/KTs+0996lNYWVmR/cjt/rf/9t+e8t6qz4rHNR/84Adx1113yTZXn9VznvMcOcZRrmxUFCvKAeQFL3iBBCIGW/7ALywsSDAPwxDPfe5zRXwS9l3xPgwgd955p5z+8A//EP/f//f/4au/+qvP6bX4w/6Sl7xEghF/1HmQcM899+Af//Ef5XTHHXfgP//n/3xe2x9FkQQxvgcGJPYP8Xn4GgxA//2//3c56OD9brrpJnlvfM03velNcv6a17xmx/P9/d//PZ73vOfJAQBLsPgYbjcPdP75n/9Znvctb3mL7KfJ98Xt5kERoRD/qq/6KnkO9o39wR/8Af7kT/4Ev/qrv4pv/MZvPOU9fPazn8X//J//Uw4ouP0M4DwI4gERgzfdU48ePXpe+0VRFEW5eFzJsfLLX/6yxEGKYYpplhZT2H/lK1/Br/3ar4n4omibFFs/93M/h3e84x1yeXp6Gg95yEOwtLSEj370o3L6zu/8ThGjjJONRgPf8R3fIbGK8W4vUczH/u3f/q1cpqivePWrX43f+I3fkMsUmFyApiikyKWg5elnf/Zn8QM/8AOnPOcnPvEJWZiYmpqS98T3+dCHPvSM+/Vyx2oeY/D98bW5H7nIQoO3D3/4w3La/d74Hij2+f4dxxExXKvV5HUoxt/3vvfhzW9+s5aHX+nQaEtRlEvLr/zKrxQ333xz8cQnPvGM9+N9eHr4wx9efPzjH5frsiwrNjY2djzPYx/72OLTn/70jsfy78c//vFy+wte8IIdtz3rWc+S61/zmteMr7vnnnvGr/fQhz60eNvb3lakaSq3hWFY/Of//J/ltq/+6q8u1tbWzul9/u3f/u34OR/5yEcWH/nIR8a3fexjHytuueUWue0hD3lI8ZznPKdYXl6W2/I8H783nrhtFYuLi8VjHvMYuf7lL395sbW1Nb7trrvuKp72tKfJbc985jN3bMu73/1uuf7WW2/dsR3k9ttvL77ru75Lbn/qU5+647aXvOQl4+14+tOfXnzlK18Z3/apT31K3hdv+/mf//lz2ieKoijKuXGtxMooiorv/u7vHsegO++8c3wbLz/pSU+S237iJ35ifP1b3/rW8eu84x3vkPdb8Sd/8ifFIx7xCLn9537u58bXf+ITnxjvp263e8p2vPnNbz4lflZxnHH6Xe96147XOXny5HgfPe5xj9tx22QMf/7zny/vkVT7ZHI/Tr7fyx2r/+iP/mj8Wf7Wb/3W+LPk+a/+6q+Ob+Nrk8FgUHzbt32bXP9jP/ZjckxSwWOY5z73uXIbP7PRaLTHp61cKWhPsaIcQLja+/Vf//VymSvHXMkkLHHi3z/+4z+OW2+9dcdj+PcP/uAPyuUvfvGL5/V6LIViZpcroISlyD/90z8tq9csmfrMZz5z3u+BK+CTq7osR2JpEqnX6/iVX/mVcWaXr/Mf/+N/HLtRfu5znxs/7q1vfausGH/zN3+zrJJPrppzVZirxyx7YinUX/zFX4xvYxkVMwZ8b7tXl7may9K0M+0rbgtLwSbL6x75yEeOV9OZ8VYURVH2jys1Vv7f//t/5bWbzSZ+/dd/fUcpMS+zmoowI9vr9aSqitlj8p/+03+SliG+v8n98PM///NymaXVLPkmj370o+X5WJbNMvLdMOu9O0vMjDPjHzPL3/d937fjddjm9MIXvlAuM+telTnvhhn1qg3qbC7elztW875V2ThLpavPkucst2bJeZZlkv0lLCFnuTRL81kizkx2BY9hfvmXf1kqEVh9wKy0cuWiolhRDiDsodkLllIx6D7jGc/Y83aKTcLSsfPhiU984inXTY6k6Ha7OF++6Zu+6ZTrGDgIe47b7faO2xhA+ZqEZVqTBw/ke77ne/Z8HfYcMYgRlj1Nln9xX1V9YafbVzxYyPP8lNvZozVZjl3BMjLCAxVFURRl/7hSY2U1bupbv/VbJYbthjGSAovinrGSi758bopHCuK9ePKTnyyCjYKO3hsV/+bf/Bs5ZxnyJFx8ptCsyqwrWMrMvl6WYe8Fy4Yr9tp/jJssLz5XLmesprhleTo53XfjVa96lRx3VNtTHYNw/1YCevf++PZv//ZTjkGUKw/tKVaUA8heP/CTq6JbW1vSw8SVSfY08ZwBjmYYZK/AcSYmVz73Cn4MsufLXv22VSb4dCvH1e3V+PTBYCA9PIQZ4be//e17Pq66TxXsKhjAuMLOnmTeVu2rz3/+89I/VMH9Nbkafi77hFkBRVEUZf+4UmNlNa+XPcGng5nJiiq2Meu7l/kWYbaa/dHsE2Z/86QoZmUWe30XFxcl2zuZJaagY8Z693PxRDHOvlnuO27zF77wBRGWFXvtPxprnS+XK1ZX286FgNMJ993HLlWGmhljGrrtRfV92n0MolxZqChWlAPI5ErsJMygchWTBiFJkuwI/gygNLNg6dP5UonR01GJ1POhWt3di91B7XRMZozPpcxtckWY++e1r32tGKlMrmYz+NJwhSV073//++/3PlEURVH2lys1VrIlqBJn5xMLd1dY7aYSzFxQrqAI/pf/8l+Kczb3Bw2jKN4rY6vJ0unqPbBtiWXdk5lvimSWKH/v937vWFDvxV6TIM7E5YzV1X7fvQhwLvu+Mmg7E1pBdmWjolhRriDowEw3TR4IPOtZz5IRB3Rp5OoxAwPHRNyfQH9QmRTWDOYMkOfKK17xCik/Y2CliyT7zriv6FzN/cc+pjMFWkVRFOXK5KDHyiq2TYrXM1GJuLOJrkrE7hZ97A2eFMUsy+YYImZLq57sCrops3e2Khn+hm/4Bjz4wQ+WcmQ+L4XhmUTx+XI5Y3W1CHGu+736rLjfOR1jr/J55epBRbGiXCGwBKwaL8EV3H/xL/7FKfdhadTVBE212G/F0iSWcJ1OFLOki2VVx44dkzEQLB/j/EJCcy4eEFzt+0pRFEW5MmIlBR9Lg7/0pS+d0aySVVU8r/pjWf7LzOVeJdSMgRxPRCaNu6reZcZGxspqHBV5ylOesmO2MrO2zBKT5z//+WLqdSn33eWO1dzvhOObaEa21wxjlkj/1m/9lsxF/q//9b9Kdpw9z/ysTieKuU8pnOmbcjZjMeXgokZbinKFULlJVsYSuxmNRvjjP/7j+90DfFCpDLs4m3Gv/iUGIrqBMri/7W1vk+s427AqY5vsy6rg80y6RF5N+0tRFOVa5kqIlZXLMgXYxsbGKbdTMNO0iYZcNPKioRhFLftjWWa8F3xPzP5S5D7hCU84xcjyu7/7u+UyZ/7ydXm/yoSrgttCwXi62Fn11lZcqLfG5Y7VdLOuDD/f/e5373kfivSPf/zjMveaVEKYc4/3MhbjPmBlwvd///fjF3/xFy9o+5T9RUWxolwhVCvFVXnTZJ8Us6gsiar6XRj0rxae+9znSskTDTj+y3/5L+NAVRls8Xb2CbHXqnLl5Cp55RL55je/ecf+YBDmSAkaiFRcTftLURTlWuZKiJUUqMxastyZY6Mms6E0a6IDdGWCxRJnlvAy1hGaZlEYTy4Ss7yYZcjk6U9/+o7xRBVV7/Bb3vIWyTY/9rGPHQvECmY5q7FWzJZWPbiEsfeVr3zluBf5/rh37+Zyx2ouBFDAVq9HgV+Jcgru3/iN38AHP/hBcfl+znOeI9fzuIKGbszSc2QTt2tyn7zoRS/Cl7/8ZSnL//f//t9f0PYp+4uWTyvKFQJdJTmL8E//9E/xm7/5m7J6ytIfBq1qZZyjidh/w36Z05VYXWkwaL7uda+T8QgMxgz+7G/igQ4PbLhKS9HMYDY3NzcO7JxByODPx3A8BZ+H+4WBjUGQBwQU2nw8D0iqAwFFURTlyuVKiJXM3FKwcwYvRd83f/M3S1zj2CG6PFOg8X38t//238aP+ZEf+RHZfo6b+tmf/Vnp+6VgZvxaXl4ei+iXvexle74ms+ZsQapMK3cbbBGKQQpRvi6zpazUonjndjF2Ml5yu+gIzawyX/t0GeVzYT9iNTO6XBz5X//rf+HlL3+5HF/QjIz7lt8RinSK/8oZnBl6zoimIGYv9rd8y7fIZ0WBTZdv7hvut9e85jW45ZZbLmjblP1FM8WKcgXBeX7su2GvC4MF+4P4g8zyHvZO8QCAfbWTcxCvBlhqxtIwrtzecMMNEogYMLnK/cxnPlPmL3Ku4yTMKv/yL/+ylJ3xAIT7iqXWj3vc42T+IkutH/nIR8p9dbagoijK1cOVECsprGhYxcwly3oZ05iFpMkUM8W/+7u/u0MAUoRRrHHb2SNM8cbxUoTviyKbWeQzuT9XPbtcBHjSk560530YU5kl5sIBK7DYS7u2tiZmZcxG06SsKv++GLFzP2L1S1/6UhHFFLj8frBcnfuT85q535/2tKftuD+/R+zDZp81hS8FNDP69Dxh6xZLsU+3P5UrB6u4P7NWFEVRFEVRFEVRFOUqQDPFiqIoiqIoiqIoyjWLimJFURRFURRFURTlmkVFsaIoiqIoiqIoinLNoqJYURRFURRFURRFuWZRUawoiqIoiqIoiqJcs+ic4kvIT/7kT8roGA5R53gARVEURVH2H43PiqIoyiQqii8hDLi33Xbbfm+GoiiKoigTaHxWFEVRJtHyaUVRFEVRFEVRFOWaRUWxoiiKoiiKoiiKcs2iolhRFEVRFEVRFEW5ZlFRrCiKoiiKoiiKolyzqNHWPlMUhZyUqwPLsuSkKIqiXNlofL660PisKMqZUFG8DzDI9no9LC8vI0mS/d4c5SLjeR4OHTqETqez35uiKIqinAcan69uND4rinI6tHx6H1hcXMSJEyc04F6l8HPl53vy5Mn93hRFuaZIsxxL60Ns9aP93hTlCkXj89WNxmdFOXjESSaxm+f7iWaK92EVutvtyuXZ2VnMzc3BtnVt4mohz3Osra1hfX1dPucjR45ouZaiXAZ6wxgrGyNzeRBjGKY4NNuAY+u/P+Xc0Ph8daPxWVEO3m/uRi/CejeE59iwOrV93R4VxfvwBeAPM1lYWNCAe5XBz5OfK4MuP2d+3hp0FeXSkeeFrDAPRglaDQ8L03WM4gzL60Pcs9TDkdkGaoGGOuXsaHy+utH4rCgHhzBKsbwxRJzmmGkHmGnXYO/zIrYeKSiKoihXdIZ4ECY4Mt9Eq+7Jda26jeBwG0vrA9y3OsCNR9pwHBU4iqIoirKfZHmBta0Ruv0Yge/g+KEWav7BkKN6lKAoiqJcsTBDXA/csSCu8FwbR+eakg3a1B5jRVEURdn3Rey7F7vS4jQ/XT9QgpgcnC1RFEVRlPNccR5GKean6nvezuzwdDvAZi/CdCvQbLGiKIqiXGbiJMPK5gijMEWz7okg5sL1QePgbZFyzfP6178eL33pS/d7MxRFOeCMwgQoIEH2dFAME80WK8qFo/FZUZTz8fxgqfTdSz2kaY6j8005HURBTDRTfIDIshx5UVzS17AtS7MliqJcFfRHifQknSnAarZYuRhofFYURTl3+sMYq1uhjEqc7dQk/u63kdbZUFF8QPjtP/0c3vPh2+XLcylxHRtPfeKD8cPf+dAz3i/LMrzyla/EBz7wAQRBgMc//vH4b//tv8H3fXzmM5/B//gf/wO33367zPx70pOehJ//+Z+H4zj45m/+Zjz72c/G2972Nhl58B//439Es9nEG9/4RnF+fPnLX47v+I7vwHve8x68//3vFwfIT3ziE3joQx+KX/iFX8CNN964Yzv4/FyZ/v3f/33Zpu/5nu/Bi1/8YnjezszQvffei2c+85l4+tOfjre//e2o1Wr4uZ/7OXzwgx/En/zJn+DYsWN43etehwc/+MFnfE6Oa+D75HukQ+XXfu3X4n/+z/+Jw4cPy+r41NSUbO+dd96JRzziEXj1q1+NmZmZS/JZKYpyetgrzLFLUy3/rPdlMN7qxzL6gWVbinI+aHzW+KwoyrkRJRlWJ0qlr1tgZtjBlYAuSR4Q/uAvv3zJAy7ha/C1zgaDLYPqRz7yEfzxH/8xvvCFL0jwIi960Yvw/d///fjbv/1bvO9978OHP/xhfOxjHxs/9i//8i/xR3/0R3jDG96A1772tfjsZz8rz/P85z8fv/iLvzi+H69jwP74xz+ORz7ykRL4dvPWt75Vbn/3u9+NP/iDP8CnP/1p/K//9b/23OalpSUJqH/zN38j2/djP/ZjEhi5nQzqb37zm8/6nL/0S7+E6elpCdbVe3rHO94xfg3ui9e85jXynjc2NvC7v/u757H3FUW5WIyiVEqzzlQ6XcHsG8XzVj+SjJ+inA8anzU+K4pyZhhbVzZGMgqRpdLHFqpS6StDEBMVxQeE7/mGB8kq8aWGr8HXOhvtdht33HGHBKXhcIh3vetdeMpTniK3/dZv/ZZc7vV6snLL1dnV1dXxY3/gB35AVp8f85jHyErzD//wD8sK9r/6V/8KJ0+eHN/vlltuwdOe9jS57YUvfCG++MUv4p577tmxHe9973vxghe8APPz85idnZVAyutOx3Oe8xxZEf/6r/962QYGXz7/Yx/72PFrn+k5f/InfxIveclLZLt5fwbgyff2bd/2bbjpppvkPX/DN3wD7rrrrvPa/4qiXLzSade1z9m5crpdQ73mIr+0FbDKVYjGZ43PiqKcvmqLC87sG6a79NxUDTccaaNRO/uC9UFDy6cPCCyXeuaTbjkwPUsMkAxA73znO6VciSvFLJ+6/vrr8alPfQr//t//eyltetjDHiarv/xHUcGARBj8SKvVknPLsnbcj89VwRKw3QGOLC4uSoBkaRfh4/k8p4PPIe/TtuXAYfy+bXv82md6TgZalnWx3Ovmm29GFEUSvCsYpCtc193xfhRFuXywdLp5HkHXsS0cmze/RYpyPmh81visKMreIxFXt0ZIkhydpo/ZqdplWUC8VKgoPkAwGB6UIgOuCH/d132drBQzEL7qVa+SPqWXvexleMUrXiEr0wxK5Hu/93t3PPZMQXGSlZWV8eUwDKXcib1Bk3C1mCVet956q/zd7/flfqfjXF77TM/5X/7Lf8GP/MiPSO8T4fvmiruiKAeHME6lPKtZ1xCmXB40Pmt8VhRlu294bXMki9OswDo82zhQ84bvL1eunFcuKez7+Ymf+Ilx+RVXinnOAMXARqMMrkT/3u/9nvQzpWl63q/BXiH2BsVxjF/+5V8W0wwabkzyr//1vxbTDQbF0WgkAZ8rxRfCmZ6T5iP1ujHi4Yo7y9O40q4oysGAfcTdfiwulvXgyg/CinK+aHzW+Kwo+0Ga5VheH+KexR6SNMeR+SauW2hdFYKYqChW9uT7vu/78OhHPxrf9V3fJf0+m5ubEoTpDsm+IPYC/ct/+S/xoQ99SNwqv/zls5uD7OYhD3mIrGg/7nGPk34lrg7v5nnPe568Jle7n/CEJ8iK9X//7//9gt7bmZ6Tjp406njUox4lq9DcD1/5ylcu6PUURbk4K9PLG0PcebKL7iAW46xzzXopytWExmeNz4pyuRej17sh7jrZxSBMZIoD+4Zb52B0eSVhFdp0ccl46lOfittuu036ejjigNAggiu3lZFF1TdzrcH9QfOM3/7t38bVhn7GinLxyPICa1sjyQ47jiV9SzxdSY6WysFD4/Pp0fisKAqhROQiNAUxYzHHG850auLRcTVydeS7FUVRlKuO/jDGyuZIVqm5Mq3ZYUVRFEW5PPF3rRuKiVabJlqdGjz36l5EUlGsKIqi7BtJmp2S9eXq9PLGCL1BLHOIKYiv9mCsKIqiKPvNMEywthUiijM0ai6OzDUReNdGZZaKYmXfStd4UhTl2oTZX/YI94cJGnUXCyJ8HTHyOLk6kB7iQ7MNKZVWFOXyofFZUa49RlEqZdKjMEUtcHDdodY1Z2Z5bb3bAwBL/6p5gHSE5OB65eqicvqsPmtFUXZSCd84yTDTCdAbJrhrsSf9Sv2Rmat6nI6W11hAVvYXjc9XPxqfFeXUEYcUw8NRCt+zxVH6ajPQOlf0iOMywx9hBloOnT9x4gSuu+46GTKvXD0Bl58r4eesQVdRTg3AFMT8t8GVaI5ymGnXsNELsdGLpEzryFxLy6WVy47G56sbjc+Ksg2rsTa6oVRreZ6Nw3MNtBvX9kKg/trvA5z1d/fdd8uogfszKkE5+DiOc8pMR0VRgJWNkThXHltowXWM8OXM4bkpGmkFcpserCr7hcbnqx+Nz8q1DCu01ksx7Lq2tCm1G57GXZ1TvD/UajXccMMNCIJAv4RXGfw8+bny8+XnrCjKNkmai3kHRzpUgngSXqe/icp+ovH56kXjs3Ktm1ourQ9x92JP+ocXZuq48UhbfDv0t86gmeJ9gj/ID3zgA6V3SUdFXz1on5KinJ7+KAb/eTRq12a/knJloPH56kTjs3KtiuH1boTeMJZKLE5zoBBmhZayExXF+4z+SCuKcq3Aci2OWGJgVpSDjsZnRVGuGjE8pWL4bKgoVhRFUS5LgJbS6Xaw35uiKIqiKFdtzzBNK1UMnz8qihVFUZTLkiXW0mlFURRFubQGWo6jYvj+oKJYURRFueRw1Zql0xqgFUVRFOXij1aimzQNtDhaSWPt+aOiWFEURbnkK9hxkmN2qr7fm6IoiqIoVzxhlEqZ9GC0LYbVSfrCUFGsKIqiXFL6o0RWrRuBhhxFURRFub8MwwSbvQjDMIXn6Zzhi4keoSiKoiiXvHS6UXO1nEtRFEVR7gfMCG/0QoRRBt+zcWSuIS1JKoYvHiqKFUVRlEtGdxAjSXIsTGvptKIoiqKcK5yTTjFMAy22IAW+g6PzTRHDysVHRbGiKIpyycYwrWwM0W766jqtKIqiKOcohrmgzDLpJM2l0mp+uq5x9BJjX+oXUBRFUa7NoL64NoTr2Jolvoa488478YhHPAKvetWrzvuxH/nIR/Af/sN/wL/4F/8CD3/4w/H4xz8e/+k//Sd85jOfuSTbqiiKcpDI8kJKpO882cXKxkgyw8cPt3BsoaWC+DKgmWJFURTlosNyL46KOH6opb3E1wirq6t43vOeh9FodN6Pfc1rXoNf//Vfl/64hz3sYThy5Ai+8pWv4P3vfz8+9KEPich+ylOeckm2W1EUZT/Jshyb/Qhb/Rh5UchIpZl2AN9z9nvTrilUFCuKoigX3xCkG2Fuuoaar2HmWuBzn/scXvjCF+Kuu+4678d+8pOfFEHcaDTw5je/GY9+9KPHt73zne/Ez/zMz+AVr3iFZJAplhVFUa4GWBrNzHBvEMvfU61ATp6rhbz7ge51RVEU5aKOi1hcG6BRdzHTru335iiXmK2tLfzSL/0Snv70p4sgPn78+Hk/x7ve9S45Z+n0pCAmz3jGM/CN3/iNiKJIssaKoihXOqyiYpy8a7Eri8gznRpuOtqRvmEVxPuH7nlFURTlognik6sD1AMXR2ab+705ymXg7W9/O97ylrdgdnYWv/Zrv3a/SpxrtRpuvvlmPPaxj93z9gc+8IFyvry8fMHbqyiKsl+MohT3rfZxz2IPYZxhfqqOG490MNupwXFUku03WtemKIqiXJRgPxbEc03tI75GYDnzS17yEjzzmc8UcXvbbbed93O88pWvPOPtn/70p+X86NGj93s7FUVRDsKMYc+zcWi2gXZDZwwfNFQUK4qiKBdEntNpeoCaCuJrjqc97WmX9Pn//M//HJ/61KfgeR6+9Vu/9ZK+lqIoysWcwNAXf43tGcNH5pto6YzhA4uKYkVRFOWcYHCnM+bc1M4RS5ynyFESh2bqKoiVi8YXvvAF/NRP/dS431hNthRFuRIWiXvDnTOGF2YaUkWlHGz0E1IURVHOSpJmWOuGQAGZl1gFeK6GsyyMIyQ8V8dHKBcHziZ+7nOfi83NTTzxiU/EC17wgv3eJEVRlNPCheFuP5LRSllWoNXwcHiuoRMYriD0k1IURVHOytpWCNex4dgWVjaGuP5wW/qhJEucFTJTUVEuBn/2Z3+Gl770pTLv+ElPehJe/epXw3F0wUVRlIM/Y7jDGcMdjlXS36wrDRXFiqIoyhkJoxT9YSLmIL5n496lvhwATLV8KRHjirjv6QGAcuG88Y1vxOtf/3qpQHjWs56Fl73sZbBtdWVVFOVgwdJoxr/uIJK/dcbwlY+KYkVRFOWMsGyaYrhyy+w0fayzlLo8MGCJmKJcCHme46d/+qfx3ve+V7LCzBQ/+9nP3u/NUhRFOaWVaKMboTuMYVsWptsBpluBjlS6ClBRrCiKopxxlMQoTHF0vjkeHzE3VRNXzdXNkZiIaM+UcqG8/OUvF0Fcr9fx2te+VvqIFUVRDgpRQjEcStWU41iY69TQoRhWc8mrBj2SURRFUU5rHLK2NUItcNCcGCPBFXEK45WNEWY6tX3dRuXKIUkS3H333XL5hhtukDFL5H3vex/e/e53S4b4137t1/C4xz1un7dUURTFMIpSMZMcjlK4ro2FmboYS+qkhauPK0YU33HHHdJr9Pd///dYW1uT0Qzf+Z3fKe6UzWbzvJ7rIx/5CN7xjnfgn//5n9Hv9zE1NYVHPepRMvLh1ltvvWTvQVEU5UpaFefsYZpoHZs9tTyavVN0odb+KeVcWVpawpOf/GS5/KEPfQjHjx9HlmV43eteJ9fNz8+LOOZpL57whCfge7/3ey/rNiuKcm0yDBNpEwqjDJ5ni6dG1UKkXJ24V8pohn/7b/8thsMhvvZrvxZf8zVfg0996lN405vehD//8z/H7/zO76Ddbp/Tc73mNa/Br//6r8uX+mEPe5iI66985St4//vfL0H6Va96FZ7ylKdc8vekKIpyUKGjNB2mKXiPH2qd1kRLBbFyMWYRnzx5ciya//AP//C0952ZmVFRrCjKJaU/jLHRixDFGQLfwZH5JloTlVLKxaUocuThAHk0gtOahu362C+sghaPB7zc6tu//dtx4sQJ/MIv/AL+zb/5N3J9GIZ48YtfLKL4B3/wB/HKV77yrM/1yU9+Ej/0Qz+ERqOBN7/5zXj0ox89vu2d73wnfuZnfgZBEOADH/iAiOUL5alPfSpuu+02Ed/vec97Lvj5FEVRLocgXl4fot30sTBdv6pKxLJRH3atActSMX+to/FZUZQKSqHeMJEy6STJUa+5MmaQ1VDKpdnfeTREHvZFEKMoYHkBvJnDsJz92+cH/sjgj//4j0UQP/7xjx8LYlKr1fD//r//rwjcd73rXeh2u2d9Lt6PsEx6UhCTZzzjGfjGb/xGRFEkWWNFUZRrka1+hEbdxeHZxtUliMMB0s0lFFm635uiKIqiHADyvJCxSnct9mQx2HcdqY66bqGlgvgSCeFkcxnx0p1INxZRJDGsxjTy1lFE/jxy7O9oxwMvij/84Q/L+ZOe9KQ9S6ke+9jHSjb5r/7qr876XBTSN998szxmLx74wAfK+fLy8gVvt6IoypXYR8ySsU4zwNUWjLPeOuygvq+lWYqiKMrBMJFkv/Bdi12sbo1QD1xcf6QtUxZqwRXRWXoFCeERkq1lxMt3IVk/iTQcIrHrGLnz2MqmsbplY2MzxrAfyyLFfnLgP/kvfvGLcn7LLbfseftXfdVXiXBmX1Jl4HE6zlZi/elPf1rOjx49er+3V1EU5UrupeKoiWbtwIeG84IlWkUaw526br83RVEURdkn0iyXzDArogjbhFgm7bn7m6G82oRwEYcSd1mhlcUJksxCZteQWE1kMBl417XgBw4aLR++Z8Oxbdin8S+5XBz4Ix8ab5DDhw/vefvCwsJFye6yN5nmXRwR8a3f+q0X9FyKoihXYiBjPzFHL11N7pomS7wBO2jA9nV8lKIoyrVGnGQihrvDGLZlYbodyAQF1znwBbNXlBDORj3E/R7iKEaaWkjsGnK7Dcvy4No2PNtBw7VkEYJ7vsgKFP0EGbP3NO+cqcHZx0z9gRfFo9FoXPq8F9X1dKa+vzDL/FM/9VPjfuOLYbKlKIpypc1i5PilTuPqKi/OR30UWQJ3Zu+FVUVRFOXqJJQZwxEGo0SqoOY6NXRaAZyryC9jX0ujRwOMel3EW1uIRzGShI25NVheC15QQ41C2HPgeo4stovHpW3DsnnZgu2Yy3DKvzVTfGYcx0Ge52e93/010ea4J8463tzcxBOf+ES84AUvuF/PoyiKciVD503OYrzS+6kW+ytoeQ20gqbJEvfXYdeasL2rq09aURRF2RuK4M1+hFGYyujAhZk62g3/qjKPvNwUeYE0ihFudhFRBHf7SOMEKGzYQRNeYx6tdh1e3YVfc2G5jhG/bimCKwF8gDnwRz/NZlMEK12h94KjmQhdqM+XP/uzP8NLX/pSyUbTyOvVr361iHBFUZRrCZpbsJ94pnNllxfHaYxhPESSJWj6DWS9NXGbdme0+kdRFOVaGKu02QsRJ/l4xjA9Mq6mlqDLUgqd5nJKogRRP0K01UUy6CELhzI+ya7V4Lc6aB6bQtBpGhFM0XuFl6MfeFF86NAhEcUrKyt7GmBVvcS83/nwxje+Ea9//evlw3/Ws56Fl73sZbDtK/vDVBRFuT/0RwnjnKykHxS6YQ8b4RYONedR985NrPfiAQALSRxisHwnvDyH057TLLGiKMpV7CTdHUTSM8wWII4UXJhpiKO0cg4COMmRJxnyNEMSpoiHCZJRiGTYR56MUOQx3MA14vf6edSnp+HVr+wF9NNx4L8xdJ2mA/WXvvQl3Hrrrafcfvvtt4/vdy6wFPunf/qn8d73vleywswUP/vZz77o260oinKlwCxxveZKmdlBoRv3keU5TvaWMd+YQafWPmtw78cDtC0Xw61F9NwAh4/eLGOYFEVRlKuLJM3FRZoGkXlRyKIuDbSCfe5LPcjlz8z+UgBTCGcJRXCCNM7EiCyJRyiyCMgjeG6OWsdD0JpF0G7DbbRgOQdeMl4wB/4dftM3fRP+8A//EB/4wAfwfd/3fTtu29jYwN/93d8hCAI87nGPO6fne/nLXy6CuF6v47Wvfa30ESuKolyrUEwOoxTzU+cnHuMswepgTcqU20ELtjhoXBxY/sxSaGaJwyzC6nBdXm+uMXPaMrgwjZClMWpRAqveQTeoAZohVhRFuaoI41SywqxwopP0VMtXJ+kzZIArIZwnOVKK3yRHkudI0lQEMIoInpOg0bDh+x781iE4jZYsKFsXMa5fCRx4UczxSNdddx0+8pGP4J3vfCee8YxnjHuJWfJM1+kf/uEfxuzs7PgxSZLg7rvvlss33HCDjFki73vf+/Dud79bMsS/9mu/ds5CWlEU5WolSjKgAGr++a2ur482RaiGw01sjLqYqrUxFbQvShvKIB5KMG74dbSsJnzHx+pgXQTy4eY8PMf8pk/CLLEzGsL3mqjNX4du96Rcd7YMs6IoinJlmWe5ri0LuZwzrE7SQM4eYBG+Jgssf2cUvjmSrEBa5EiZKS4S2EjgWTFaPs01Xbi1GpzanDGkvMbHFh54UcyRS7/4i78oo5J+5md+Bv/n//wfHD9+HP/wD/8g/cQPf/jD8eIXv/iU2cZPfvKT5fKHPvQhuX+WZXjd614n183Pz4s45mkvnvCEJ+B7v/d7L8O7UxRF2V+iOGMbLvzzKDmLSkOrheYc6m4Nm1EXm2EX3agn1zW8CytZ7idDNLzaOPvcCVoIHB9L/RWc6C5ivjmLlt8c3z8vcvRHXTSzDM70NFzXl21gCbaKYkVRlCvXBLI3jEUMJ5V51lwDzbp3zZpnsQzaiF+T/eV5kQN5lov4pQhOCiBjttjK4VkJXCtGzYrhuYDjObBZ3RU0TDZ4j0Xma5UDL4rJ13/91+P3fu/38IY3vAEf//jHpY+YQvfpT386/t2/+3fiUH0us4hPnjw5Fs0syT4dMzMzKooVRbkmCONMerDOZ1QFDbBc2xVhygOT+cYspoMOVobrWOwtixCdrU/vWVIdJqFc77v+GUunp1udHdcHro/jnaNSSr3cX8UoCKWcms81pBlIfxMNvw2nNSX3Z0k3RTQFPB/L1x0moWS0HVt7zhRFUQ4qabbdL0zzLIrgQ9egeVblBF2J3zzOUGRmBC37qNOiQJLzlEOutgDPThFQCCOCgxQOXaFdH3YwK0LY8mvX7ILC2bhivl0333wzfuVXfuWc7kvBTBE8yVd/9Vefcp2iKMq1DvuzzudAYzJLPBlYXcfF0fYhbIVdrI+2pAS65gYI3AC+4yFMIilnTvNUhOzR9mERq6ctnd4j28zS7EOtedSiGtaGGxglofzdG27CTWPUFxbGPVB8PMXv2nAdmayeJ1J2rZljRVGUg9vOw35hZocZXTrNANNtH57rXNNZYO6MwgKSUgjHWY7caGO4To7ANiXRThFD1rctzg6uazb4ahXFiqIoysUfZcGStJm2e7+yxHsxVeug7tXRi/qI0ggboy0URQ7bctDyG9InzH7kxf4yjrUPn9IfPEhGMoLpTMZdLKeuuwGWB2u4r7sEbK1KBthubGeXKdg7QVtev+nXJZt9rqOdFEVRlP3rF56bqokgvtr7hdn3S/ErGeBSCBOGv8KxkNpGCEe8X5khdl2g5qZSEu0igZWnopotP4DtMxtch+UFV0Q2OM8LxFGKKEyRJBmmpuvwztPf5GKiolhRFOUaJYoZTM/dZOt0WeLdMDPM0uaq/CvJU3i2O34M+4PZG8xxS8c6R+CW5cxploqQpuv02aCYpqhe7y6hn0RoHXrQKds0XetcNPMvRVEU5eIuyvYGsZRJ0xDqWugXFgOs2BhiTZZCW44FuDYy35aeYGaC08jEZ9e1UHMyeG4Cp4hg5YmYYzL7a/sNWMwGsyT6CmgLKiiC4xThKEE0iJGMUlkY4NqHzzLvNidGqChWFEVR9sFki73E5zKfmGZW7OelGD1dlngveHBDkTwJy5opaE/0Fsc9yCy1Zm8wV7zP3airQDuO0Z69Hn5zas/XvloPrhRFUa5EkpQl0rGUSLMvtlX3cHi2gdpV1i887geWLDDPU1MKzVYgz4blO1ICHbO9J84R9yO5zXEYM3M0auwLTmDJ7OACsGmQVYftz8AOaldESXRBESwCOEI0TBBTBKdGBNP5uuk78DsBvMCD5dlwavv7Hbior06n58c85jFot7VnS1EU5Yow2fKdswpHBvel/qqMYKKYvRhCU3qQW4fEnIvjlmTpm73AfuOcM7tZbwNFmsJbOH7B23O1o/FZUZT9ZBiaEunhiOZPZr4wS6TPZVH2SpsNXJVDV/3AFMF2zUVuWZIFjpMMcS+Rx9iOLSK4E6Rw7QRWGrKuWJqIbb8Oq25Kom2PWdQDXAae5iJ4szhDOIwRUwRHqZR9y+J43UWrHcBvevBrHiyXBmD2gVq4vqii+Md//MfxP/7H/8C//tf/+mI+raIoinKJTE3ajTOvNjNoLw9WxdSKRlp7mWPdX+hAfV3nCPI8lxnEYRqh5TXO6bF5EiEbbMFpzcC+iNt0taLxWVGU/R6p5Hs2FmbqaDf885p4cKBNsapyaPYDs6zZBizPgdP0kVsQEZzEGaJ+LGOTRCB6QJNzgu0ETh6jyMq+YCeA3Zwq+4IPlkt0kXH2scl+V5eNEM6kH5gCOI4zKYuHY8GreWh2mggaPoKmd0W0MV1UUcyDpzPx4Q9/GL/7u7+LN73pTRfzZRVFUZT7MfIilT6uM4cBujzTEfpwa+GSGVUxWDbs+jmXTTPWpFsrsFwPTmv6kmzT1YbGZ0VR9qVEOi/QanhYmK6jUTv4Jb9nzIaO+4FNVrTqB7Y9B26LQ4DLTHCUIe6GEmMpbGmeXXdSeB77gmMgS8xjLR92rWV6gve5L7hgjMgLI3jTYqfwzYzgH9/XKhCnufSC85w32YGLYLqOesNDELiSAb/SuGBR/Pu///u47bbbcOutt8rfZ1rV6Ha7+Iu/+IsLfUlFURTlIpROE84oPu19khDdqCfOzU3/3DK4l4Ost44iieHNX3egVtIPGhqfFUW5nKJqGKZinMXzK7lE+pR+4GTCFMs1IthumhJgGmONogRxPxYTqXFfsJ2iGSRwEMOiCM75G+yZLHDlEn2ZRTCz25LprcTvZPY3L3YIX4p9vj/bt2E5riykx0mOMEmRxmZBgGXQ7borIti/CnrCL/gd9Ho9/M7v/A7e/va3S8D9qZ/6Kbz1rW/FQx7yEJkN/NCHPlQut1otfOlLX0Knsz0yQ1EURdk/52kG7jMdrGxGvQM121cyxN0V5MMenPbsge6xOghofFYU5VKTZTm6dJEexGX1kYNDsw0x0LpSSqR3zAeOjQgWgch+YArDmmuEsO/I++UIIbon85xxiSXTgZ2i7aXwLI5Jik0pNVxY/uUxx9rO9JaCdyx8t893iF6WeTOby0x3zZXLIoTLcz5dFCbyHsOy9JufZ1Bjb3ANtdqFZ4MptGn4yVYu9llzFNd+zqS+YFH8rGc9C09/+tNlNfoHf/AH8chHPhJZluEDH/gA3vve945XphlsuRL97d/+7RdjuxVFuUZgAGI/0lQrgHsFluMc5Exx7Qyl00mWyPglZokPAkWeId1cQh6FcKcOwWkcDKF+kNH4rCjKpTTOohjujxJqR7QaPqZm/SvCRXrHaCSK4bTYFoo+S6F9EcF0RKa4jDhLdxgj2kiRSdl0IZnghs1xgymcguXQMidJSqHtYMqYZLnexRe8E2J3XO5c3jbJDtHruzsEr5zvsWCRJhlGdIsOaZKVyet6noNG00Ot5skM4ftbncVSa4pfLsib8wxZuc1coD9T1drl4qJ8c33fl2D7r/7Vv5Ig/E3f9E1y/d13343Pfvaz+PznP497770Xx48fx4/8yI9cjJdUFOUagL1I960O5MeTwffofPOMQu6gwPIxrpI7B1jEc5/OyEzAvdmKerAtB63g3McvXUpBnKydQJFl8GaPStmZcm5ofFYU5aJmhYexxGMaZ3meLdm9TsM/sPFuRxY4ybddoaUUmuXBLIWmAHYkK2xm6WYYjowIpkkWxaFrpQjsBK7DUUkpRBvapQj2O7DoEH0/TR+L3eK2yvDm1fnOLC9XIUTc2sbB2S4vY1L4noN45fui+JW5wWEy7oFmNrgzzWywB+d+lL6LAJ4QvzzfIYB9B52mL54mFMMuM9N5Yt7DPnJRjy7f8pa37Pj7hhtukNN3fMd3XMyXURTlGoA/1otrA/lxpRhe74Y4sdyXeYZckb5c20D2Ci48OOD1u8vD1rZG2OhGUno0fQbReb4lRrJie5HKilimxAUHBqa9oBt0LxpgqtaGzeXmfYTvO9lYlIMD9hCr0/T9Q+OzoigXIytMuOh7EI2zxr3Apfg9JQtMV2g6X7NP1nUkWyptOUluMsF0UI4YH3PYRQrfTtCy6BKdQvSaZZemWMYh+lxaeE4pa96jvPkUwWtX4taG7VlAJXSr6y+gLJ1l0CHLv8vSaB4LcEGjVmerlOkPPp/n35EBPoMAZkKDl6uKv6LIkaUhsriHUTpCgQK1xjwc99IYep4LBz/loijKNcnyxgjDKMWx+aYE3nrgYnljiMW1IeayHDPtS//DubQ+lB/844daO4Qxg8g9y31ZKeb2VWKVTpsUxLyegeFiwcUBxtXrD1+ckuGNXiTB6nRZd5prMZB3gv0vUabLdBFH8OaOqiBWFEW5TDD2Mab1mBVOD2ZWWMqgJzLA/HtHL7Dvwm7a4yzwZJmwiOCQIjg1i9x5IiXR9VIES1jnwreI4I4ph/aCUxbJd7g27xC+2+L3tL28k2XNInjN5YsNRyZFowThKB2bgfm+i2Y7GJdFn+sCPVuvTlsC7TvS6sbs76QArsjzFEk0RJaOkGeRca22Pbh+C65Xh+3sb4w/L1H8Yz/2Y3jYwx4m5hw8P3LkyGnv2+/3EccxZmcPRj+aoigHFwakpY2hlO4QxhgG4cNzjfFKNDOyR+aaWHNHWNsMYVt0trx0RkthnKI/NKvivWEiK52T5dEMDp5j456lPo7MNWR7KKLbTV9E8ShKL852RCnCyAhsvuaF9lXz+XiQw1mRe5mgMMCzdLodNOFeQmdMlkRnwx6KeAjLb8Cpt8ThcpK0v4l81JMeYh6QKBePf/zHf0SSJPj6r//6/d4URVEOCFzwHYSJxAg6SDOWsTLr0KwvC9P7PhKJ4jfdowy6GotUGmKxF3hSvKZpJmZRJhOcyt8UwS4S1KwELkWwT8FKAW3KocUYq5wVPB5PRGOtPTK+p7g2lxld2+OYpp0GVpdjYsK4D5omWWEifdBVWfT0bEPOz7awkZYmWOEZBPBeGeAd21EUyLPYZITTEDlLpKXqPIAXTMPhvrYPTn72vLaEcww/8pGPjP+enp4eO1jynKebbrppfDt7mJ7xjGfgFa94xcXdakVRrhqysm+YP8Ct+rbwrAfOnmXSc1N15DmwsjGSH/lJsXoxYcaXzsy+50jpdrvhyetxe5lp5etyW5bWBrL9Dl0ZPUdKyri63qVbY15csPsmTcZc15YFg8EoOetCAPcj78cDGgYzlnBPZtVXNkfjYLYXnEmc5RmmLlKWWILisCulUpbNVXEHeRwiG2zJ6gdnM+a9dWS9NTOiwvHkvrwtDwdwmtNqqrUHdI1eWFjARz/60fv1+B//8R/H+vq69BUrinJtw0XcXlkezbhVCxxZOGUMZmzbtz5gKYU2Y5HGI5HKUUEsg6b4FRG8axspAiOOSaIwpAhm5VYaw7Vi+FZpkOWVQpXC1+nA8qiKfRG4fN10wFLs4Wkzveaxp7o279eYQHHFHhkRXLlisx+YmeBa3YxMOt22TbpAh2UZ9G4TrMke4DNNrZAFbxHBkWSEWRZtWbaURXtBW87593ibQ2NeluU5Gs39rUI4L1H8nOc8Z2zMQafKjY0N/PVf/zU+9rGPje/TaDRwyy23wOGBT57j/e9/v4piRVHO2jd8bOHcTbQYrPnY5fUhGAsvdo8xgwKFJcdK1HwHdy/2sNWPRWBu9kJ57dlOTQ4W2O+8thVKzxUvy8iCshSJAeZCVtcZqHiQMj9VR39kVu7PJIr7w1jKywkPavjazKrzIIcCnj1hDHbX7SoHn6Qb91HzavDPo1SZIjYfDUyZ2S63TQritLsqhiTIy5Jyy4LTmILT7BgRnGcigLNRH0USye0SRFszcNtabXS2nvf9eryiKFcu9JaQ8uihMVji4quZK+xf1rE4ZnZulf3dNROYAtR14HBkEEugmQHeQzQZEWyywDwlSWpEMBJ4FkuiY8lkMu5ZLNG1G3JeWL7pOWZRWCh75dRRRcz6uvb2+T6J3r2gCRhNsiiEeZlQ/LY7AYK6J87Rpzwm3Ta/Op0LdOccBfDpssGYKIu2nBqK3JHvWDzMkaYjucw+7skYxO8f+5qdfTShPq+jtZe+9KXjy/fcc48IZJ447uFzn/sc1tbWMBgM8A//8A+XYlsVRbmK4I8hy425Qn3sfrhKUxjn5XNQ/F3M1UXJEnv2ODvMALHRC9GoudjsRSKOq1Ih3j4/zdLe7fJeGS3AvuL4wkQxy7QZflmSzf3FjLXMRDxNUGYGu15zcWS2Md4fG14oop0Zbgr9VsP0Z59uDFOYhDjUnD+n7SuyBNmgi2zY5ZGNlD9788dhlWXXvD3trcFpdOBOLZS9V6kc6VT3IbzM+/B0sRHBnsXlKYVfm9rx2lcrLI32vINlgqMoyv7ChVYKYbYGMT5xEZemWe3LVB59JgEsfcDM/LIE2j21D3jH+0gzMcQaZ4LjFEU8gpslcIsEDaTgQy0wi+wDbhuWG8DUSG9ndTln91xGFR0UuMDN92zcok0v9Pbs4EBMsqrZwYy3lejlAkh1mc9xOhdo7xydptkbLAK4zAjTCNN8jD6KvIG88JDllojfPBuNH8fjEtezRazXG74IYZ6cA7LYcL//BVx//fVympxrSKH8x3/8x/jN3/xN9Ho9GQPxvOc972Jtq6IoVwnMqlKo8Qf6SGmkdb7wB5SlysykMgM606ld1Cwx+5mrH2k+Nw8kTqzQXMvC9FlMvqR3x3POarZFocr4u1cwYODi++o0A8lIU+wWW6bMba/9VQU87s/JBQJuO4OmKTc35eenoxcPxG26cQ79u8zqppvLZda3A7vWQLKxJCeOTeJ7SrdWRQA7ZbZX3qdzaYVaEvWRZaFknynUiyIrfVcsODwougbgDOJXv/rVeNWrXoVv/MZv3O/NURRlH6FwYpzkaRRyURJo1jzMzAUSSy60xeeMPcBihMU+4NMIYIo4Zn8pis4gjMQYi47JowQxRweNIhScWZ+nsIsENWQirmyHGWUfTtCBVeO8YB+242wL3jLjeyXB9165RVezg10RlR6Cmgc/cMSHRTL/FMtlFph/V4lYil0KYC7on84E60wwnqZpiCQaIY5GyJIEKXuqC0cEcF7QgMwkEfh9cl3GW1vEuhG+jpwf9H1/UZeFKJJ/9Ed/FN/93d+NH/qhH5IP7jGPeczFfAlFUa5g+CO9ujXCcJTKjzLLeC9kdZrir93wsTUwpc0XutJYZWOZJebqeQUDCsuWmSWm++a59Fgx8FBgnw7ednJ1IAHk8EwDtV37gSKcJU3TbVPGzEw6V3ZZQr2XKGY/GG9v1k7dn9x2BkDGx9OtBPO996MBmj5Nw84cLPN4JILYrjclA1z1B3nTh5Gsn0TWW5cDkzwawp05ctkys3nGg4ZNOE4gLpbcLslCO4H0Mw+SDB6vw9XLb/zGb+C1r32tfJ40x+Ts4Re/+MWw93n+o6Iol4+qMogtNZziwB9/Vjpdij7hagySCN/yfIcJVlkCPZkBPlPvbZ5mSELjDk0BHA8TZFHI0is4NMRChrpTwAscOL4Pu96Bw/FI9TrsINjXvt5LbZLF2cGOZ9PsWsTvxiBCtJnJzGjBAnwRwK4cG/meuXw+n3eW5kjiBHE8EhGcxCHSxByPwHJg24yvTXh+DZ7nSubXdRxzLgsTV26suSS1EsePH8d//a//FT/5kz+JN73pTXjhC194KV5GUZQrLEgz00qXZro1X6w+4KmmP3bKbE4I2fOFq+jrWyPESS7btzuoMuNK0TnVPLdsI0V/d7i32RazvRTElUC9d6WPmXYgfcpcfeUqLw22GnV3R28XV/fpDDo/UapdHZRQRDMInu5goF5zds5C3MUoDZHmKdpB64zvK09jJOuLYpBFV+jJ16NRltuZMz3EXDGuNeHUmrhcpDEz+TaCxvwp+2EzjHFyo4sHLkwjcA+O2+XFhJnhd7zjHfJ9uPHGG3HXXXfJfOJPfepTeM1rXoPDhw/v9yYqinKJM8KMEYyH/L0Xw6zpusTGC51csCP7W2aA5XJWjkGqTLA8mmB5Zg4wRdIeC7HSh1pmjnkelxlgnic0iaK3RJ7AsTN4boZGYMNtu3BrnFRQh1WrixC+Wlph2A8sc4PLOcmSDS73ncMFcwsIsxxb3XDc/8vjCoreRuDBb5lMMBfjz2VBgMKXpc1ynrEMPUIaRyKAOSoJRSYx3HVdeAHnUU/BD2rwfE+yvswCX4jop6mW2YakzDrHKLIMnZlZeP7+jWW6ZEcGT3ziE+X8T/7kT1QUK4oiBlUUiMePtM+5b+VcYIaVwYD9t6cTxRxDtLg+lIMGCSeF6afhQQK3RWbvRZmUKB/fI2tLuNJ6PrORxWyrLGmafD6WjlMQ8zqOmKJeZi8wM9Q8rw4uGBApkifhSn+3mhk5sQ8H0ltUSO/xXtBN+mRvGUmeohO0MFXrnDJuiVliz/FQO0OJcZGlSNdPmt7hmcN7Bl+nOYU8iUyWuHNuvckXAynvSobibrl7u6Isx33rm/CyFO4VnEE4U//wS17yEvzpn/6pHEy96EUvkqotLkq//vWvF1H8lKc8Bb/0S78kUyEURbk6qKYNyMSBaFsI05yR/hH3VwjvEL+l8JXzMiE5ngPM0ud6OQZpj/JYcZGOsx3Pl1VmWHEmJ2YhKYAtmmK5OepeDq/twqt5cOt0hQ6MiaPMCL5ys5B7GYNJSXg5IooL4lxU4EFB4VgYlfv8lP7fsvz5TGZojAM83tkhfqsT5zlzRnCRoMhjWFYq5laO46DZ9OH6MyKAfWbfd41JPLvhVvm6/LyzQgR3lvD4hGZuCXKK4CyRtibxFyFcQOfxmMt+5OoLdpWJYrpQc4Xh5MmTl+olFEW5QqCIqwyqLqYgniwPphM1XRV3BwoKcZpxUdROt+rSV1tdz+1KMlOaRPfr+9PbfDrGZlsTopgl0xzfRHF7ZNY4VROKX17Hfi//DP0+dW6fZYT1pAt1dxCNV4l3wykAJ/vLSPNMBHEv6mMr7MnlaYpjx5X79OMhZhvTMiopG/WkFHrSSZqCmKXRDHz+3JlLor3pQyJSL+Yq/pkMxkiaDGS1w/V2ZqZpxnZys4csjnHjwowE/quJ4XCI5z//+fjbv/1beW+vfOUr8f3f//1yG4UxvT1YtbW6uornPve5ctKFakW5cmFMGZY9wiyhZUxoBO79ygifi/iVebsUwE13nPmddICW8uky47v7eUQYUfAlzEjm4gqdZRGswpRCO06OetuG55dZYBG/tT0nGVzJ5FmOWLLBKQbDGCNmxrl/uH95HGBzH5ieail/Lo8D5NxjC5C953Nm5f4di99sWwQT4+5MQ7UUtpXBtlIEbgY7KPt8/ZZ4bfBkly1H5yJ4ZYRS+Xea0nSLp9iIXfp4lOe2zVGMlhx/sYXHZ4+xV5fLPP6RudBiiJaLeZfjWleOKOaKM2cRP/zhDz9rGdZ9990nO+rYsWMXuo2KolzhrG2N5AfwbAZV9xf2/645loxNMk7Q27CHmcH4+vm2CM7LxdhsqxyTQKRf2bVxdK55isBjz/DZHLglsLg57t1cQbNxVLK9fG8sleMB0WkFcZbhWPuQjFmaqU2hG/WwGfbQjfpoBU24ltkvDQZYKX22Ea+dEMMs2wvERTpZoyDO4c0dkzFKZ33/5yiIzyR2JRCzrDsZiNOl7XL1uiPBe1IU9vscIxUiqLVPed31YYTNXh9HWzU0m5evlPtyEMcxnvWsZ8kUiHq9jte97nWnGGs99rGPxfve9z7pK/7EJz6BX//1X8ff//3fI4qifdtuRVHOHf4OsuVmMEplQZSLufzJ5CLu1GwgQvhMPaOVaN0hesv+33FLTZn5FQFM8VuZUk305xrn6LzM/CYyymiyfJrzaEUEszy2KBCnsSxGMhuJIoFnZ+C6rttw4AU+XP5eiwAOrpgssOxL82bl3FSemUvj7iTGraIQh+jBkKdYTvzc2AtMkyz6lnBkUpOVbp4rxyYc/8jLIhb5gRSmJF7GLnHSw4Tw5eXKRZrwMcy2Srm5x/2cATZFMIWpOR6xbA+2w8kUNB/zxWej+mz5XKmIafM62+KX11PwmuxuJXYtiyfG7hzU665jwa+ZfmLX48JMAw6nH/AzLcvzePxQ5KmMbGKW2uwrnjw5pvDcBuxLbMR5UUXxG9/4xvEOnJ2dFYFciWSeX3fddeNA/Yu/+ItymSVbiqJcu7B0meMfaPBxMc09JmFAYD8tS4uZda0ysCwp6/Zjee3LKYgrJh2oeVBDg7G9+pXPhTRLsT7aRDfdkPf0+cUYR9sLyPsDWImFVmMKw2SEUWLGNvG/KI2lT/ho+/B47jBXaKfrU+jU2iKKt8KulFfXCwtFdw12vS19wcwKJ2sn4LbnkA025ajJn7vuoqzeMzhmyciI3SyG6zXgUeza7kQp9ABpPEAuq82e3M7y6NFgGa5bh+u3MRxFIorzLEQv7KHR2l6sTfNcjLUWN7bQ8WzMz8zgaoNTHiiIZ2ZmROzeeuute95vfn4eb3vb20Q0v/nNb8YnP/nJs2beFUXZPyigKIC54MlzJvzESLHuYb5mxurt9qqoROt2lrbK2hoRR6oZvBS8LmfwlkK4Er9jAc0McpSWz2X+HjtHl73DbEYSAcyqq4TGTBHAstw0hmNl8JwCNY7fCXx49bZkf7nIKgL4PMpy7w9cEM6LiRMFu1w258Wuc94u733H5VLsyrmJW3vBzyZKOCbJxPhRZHqDuWDNeEsDKlaLNVqejEziwjizwZYVS2vPMCqQj7igYLKv3Hae8/OUfc3/OOWBopc9xjSPtOlVQkHK3/FMMq3cPotaOGdW1oNjebAtH45Fo0kHVm4hT/j8/IxMOxurlVnebOWyh2ChgFWY57Wd6jUAL7Dl9Sl6HZezhJnt5QxnjrziZ0kRL3tJRC9NLxnjGb8rbIvjopgpbor45TZOCvODwHl9Kx/96Efj85//vKzKcybxRz/6UfzVX/3V+PZ2u425uTksLi4iDEN88zd/s5RvKYpy7cJMLc0g2AtzKZlq+VKifc9ST1bQWY68vDEUs6rJUuPLyaTZFrPE3A/nazDGgL0ZdqXkmSZlN8wcxpadYam/jM+d+Ee04aDVqOHEeohBlMEubDRavgRjBs/55iyCUhCPnzMOZbZwy3HRDKYwTEO4vU1YQeUmbUlGmA7TzBxTCHuzxy74QIYHF2ncQxL15GCDrtDM/CZxH1kylGApgjnlXEMLjteA7zXhlNtPIcz7xeEWNjeWkaTA1PQCLHjY6nrY6A7EcGSYpIjSHKPRSEZ2HF2YverKpqv9ycXot771rbjpppvOeF9+H37iJ34Cj3rUo8QIc2tr67Jtp6IoZ4YxQhZOKYKjxLgJW6wgckx7Td2TRdaxaE04ImeiVFmE7E7RKqXOflXyXM3itU8R0Hmc7CmgJ0unC9tB5hZIsgwJTZlG9I0IUWQx7CIFu5YazIDWPXiNNhxmf0UE++dUWbT3PuHs2wxZJWxLoTv+e9flSSF8JpiRZizlf1LGK6KzvI7Z1FKEVmLUXDbilEKXZpxc7B8OzYir0dB4elBS+V6AhZqL+rQn7U6+x+ytwzdjzKUyZn8z5LHJJjMqeRST7Kt1LdiemarBrC9FKUUqla4FZlg5YzgxmVYRweX7sV3k4HfDQZ7bSCl+08K4SCcR0qRvBH2eokCZ6S1FtW1R/JrEgsUyZ/m82fpFsUvhSrdpLsBwNYX7yKaKhpWaxXcUqbw3fmmqfepSkFP0Or4pzXZYyWCeS/bzxH49aJzXEQ5dLcndd98tq9PV6XOf+5yI5G63K6eKD3/4wzKS6eabb8ZDH/pQOTGjfMsttyAIro15kYpyLbPRC8XAiv26l/oHkL3EHPFEF2a6b9J4iyubh2Ya2C+kx7eAbAuDJ2cInw+DeIi14Yb0A7P/lyc6UyZ5Dw/IgUEtQC8IMBz14dx5H2ozN6EeNOCENmZmG/Bo9jWBCM7euvQN80BFDh7yDCxqZxnbpHkWg5c7fRj5qC8ziC+0P5jZ32i0Lv1knt+SXqYqM8zLdI6mWObreME0XL9xSjkdt831m+I2niNBp8PHjzBIC8S1WSxtDdBIcnRqNTjhENNWjvbslJQWX238+I//uJz/wA/8ABYWFs75cSyvZjn1u9/97ku4dYqinAkKijDORAhXJ8YKGiyyP3i2aaNG8ypWJlOw9k1WcbdoHZc8+xNzeMt5v+NRScw+xjxPt0X0hG7cFtB0W+LjgLQw2d9k1EeyGSGjG3RaCmCW/lIAN3x4jQ7cwJhgnU4Ai+mTiFYjcCl0jeAtLzNbW91G4SfZ2+0M404sEWYOxWwp0tj+w6yj9D1TXJbXm9Ouv89hNB23l5l69vwm7N8uBfBgEMnxTMIMOgWtbZlFi3oDvs/yZ87kdWSBQaBe5MdqcQGYpp40BWWm1YhPEaA2M6jsC2dmOC3Li3mejPeBfI5Soe4jt+ooLI5XdJDltil7jhLYfAyrqopMRlbZleitW3CavnGx5kI5Ryi5njwHYIQu92kh+8WWr1aW0w2a4js1Gd+cJdUj+az4vagy52XZgfQFy/NZjpzLEQSFch4CSXiG/SyN0SzrkvvbRYFjh25A4O9fvLYK04V9wSwtLZ0ilNlXPH6hiQNirtj/8z//M652nvrUp+K2227Dwx72MLznPe/Z781RlMsKTUAWVweY6QSYm7r8P3I0tWJAvNxl00mWYKm/ipn6FOpuHV+5z2TkeBBx/eH2OT0Hf5aXBqsYxkPUvTrmGzPiDM3eopX71uGMVmRVNw3mQc9ORt5mtolGuyF9wJsb7MPN0eoEaJXzm5kdZuaXQddpzYpLtBw4yYFSbEraLtF4iyyNEI3WzH6oz8Jx739vOauQmOWcmpqC4/lY7g8QpQlatQbnWiALh/K50+ix0+nAY1+TouxC47OyHyI4nBDBFDRWXqDm2nKquw48/lbv6vXlb/1Y7Do7s76TwnfcL7xX5niibLo653MneY40ipGEEZJRiITZ3zQ2AlgcgSsTrBq8Gvt/feSui8JxWWhbZmt3ZnN3C9+9y463xa0jYtUx59b23/wddyh4x9eVmcqLBLO+9PxgqTM/FymBHqayqC7u2DQHY2kxS9dtC55jy4QKZoBrNRe+iGDTRyulxfZEiTEXGkTwmr5bLgpLT66IfnMuIljKjWlYxc+LlWH8TCl2mfW1RGCb3mGKUQpfGlcxw5uXwte8lohsGme5rpQ3m7JkuzyncGWW1sR3sx0U3vyMzDmfOxdhvf1ZSd5XssRV1tiUS5uy5zM7X+ecVJHQbTqVU1Y5T8vf5nperrqxpZ3HdbBw/YMQ1PcvkXHRivppvMVTNYqJbG5uijhm4KnOmWVm6YCiKFcvDDBLawMZCbEfgpiczbTqUlCNPmIf78pgHcenjkrvEMut5qbOXQiyz5eC+FBrHi3fZJdZCrW2uAlnuIJpmobNH5MjHQpl9hlZ2TSS9fuA4TrmDx1CvxuhtxXK7dPTAZKNRSl/9mev39EXzOsuZX8XHSmj4YqUUgX1uQsS3jKPudeD7/vIbBfL/RCO7eK66SYCKQusod83B0+cgKAoirIfsM82isse01Espks0oaII5m9V07FQY+YwMFldydbSiZdCdFevL92ZxqKXjr+j7MzCdzJzzN9Fx5Lj7ng4QsRTOEISjmQ2LcufmcmUx0q22IPT8uEEDeSeh8ixEVpOKW4jgBnj0iNpG5YIU7hSMBkB69osnd3+e/K26vL5YkrHt7On4/rhMns5vh/LqMv+XLpdj6IMUcyy57Q8zxCXfxtDKfbR8vEU4TCmV56LubaHer2JoOYgqPsigilELZY5c7GCaln2Sylyx5f5nNkOwcvPniK3oNAV0WshZRaZfb2F5GzLtty4LGvOmXg1M4FFcFtwPR+uuEQbUTru6R2LXgrqXQKchmh5uKfoJbY8ls/DXufaWERXzy37lf3G1SlmNn8kn4P5DpbvnedpdZmLOjvzrUyGuo5jFt+DBuC4yGwbuW0jpWGoZSPnv4N9nFFMLulR4/T0NB73uMfJqYKmKOxLVhTl6oRlRyfXBhJY9rN0+XLDVfLF/ooEwus6R7HYX8bqYA1NGle52TmPe6Kh1kbYFSOsShAzsK4tbaHoLWJqriWCuBKXfjUD2anBnTqEdHMJmeOjPTUj5dMba0Os3rWITsOGP39EBDADMfvRdpdXX2xMyfSqEcQN06t8f+Cq/WY3xCgNEaYxmp06uqNYetjm6r5kFCpardbObVBDKUVRLiH8jeGoHY7ZofjlObOP/J21OTfYc9D2HdQbHmqc6es6O0WvfarwZZ/vOPNbmUFR/NHMV05UUhYKj9dZyG2RYIijEMkgFHf5JI6QhFwYjcs+VD6EJbQO3MCH0wjgBnVzmeZJLn9LJ7K1EyXHu6+bzObulb0VASWCKZ8QVab/lCaI29ezNJgiylwWMTVxeSx+S5ElIlMMosoRQTJakaaSpteXJc88ceZvwuempivLj7mbZYKD7LoCNYdtV6ziov8Hy5spQilAjcmUiOthhnyYY0jjxrExF18XkEr2Uv9JKTOM2C1oWlmw/7jcGXxBqZgt3ZrZskvhK5lk9hKb8UQ0obIpHG0XGbO8FoUjM8OM8fw7AbgwYYqcRfiy59gIXfYK0yirFL3jnmkjlvlc5jPzjIguP0Pem/OhOas4p3gefxbVZ3SaYmLpvy4XXfg94AJInS7SpXM5jzMcW94HxS/3FT8PjsCs3MnHT1VAKiR4mozl+8FlT6Vw9f7rvu7rLvfLKopyGWCAum+1LyLk6Pz2HN6rHR6wLPdXEWcJjrUPi7HVQmNOhPF8s4G5qZ1C7UysjjYkMMzWpuVvZno3VrtIN+7D9GwDtYXrTpttdeotFCxR6q9LNrhWb2G6lWNjrY+udxjtKEc4GsqBG4M7n69xiQzQ5EBxtC6XJUN8fxy300yy3Ru9COtxjG53CzOdFqamHcwEnohiOYBkP9Ip/dMF0q0IeZwCnAGd5gjDFPMLTRmJoSiKcj4YwZojCjlvthS/FMNhKkKJ0EyxXvcwPdOQDKMXOKW7sTGOirIUWRxJtjdPmcnLxkKrMojK2V9qF8gnxK8crUt60syMp2hOY448SpAnqZwKOg8a+SSZPtf30Wm04c3UEdQCePU6fN8YH+3utz3T73OVoR1nA5l9lAxrJou4khkci+C9M4W7xRQVobymUYZGvFY9rXBlfq/ss3LfUOiyvJklz0bw0mjMiCs+D8VkTrHpsSS7QGAVaIiBVQ5XyoypTU321YhSlh2bTaKkp1CjsA6lJNwS/6hCenZZJl56SZWCF4Ux5jLitDSrctljnMHlZQrZ8nopo5bPwxhuiUCFU+5vB2I7xctSNl2K3Wo/gnHauEJXmd+qrt709Rr7L9PHW/UE83kkjV1+BHwenjhDuJyJLGXR5tw8hfkMbJkdbI/Fue2W5+O/HTjldRy3JG1ZsOQzqEQvFzzS8tyYj3GbKd4BtyxBD1iST1du/i2GoAfnOPHy1xcqinJVwpXbk6t9Ob9uoQV3j2HzVwsMSDTAYubSGIOY9dYjrYWx03PDr6MdtOR+DbcG9xxKlPvhcFw2zYBDQdjrjmAPljE1U0f90PGzljq77RkpiUu3lo2jZbiJmaOHsJU2JGvsMWvRCaRfamtjJAYh5yoSaRhGzsXNO4m6YqpVa8yfV8k0jU3iMJVMCw84Gd/TmoMp38YhrwkPdeQn+0jrPiIK4fLYi6LY7QTGKZUr0psjJCxdTDKMTvZgexbcNo/Brq5ZxYqiXDx2uDKnmRgbjoYJhlEkPhUjCjMKltK1l/Nm/ZYF37Vk1A6dgjlTfSvKkQ+YvasSnTLox7yG6Jcy00ZBIPPnebk0gpLROjkc9l+GsXGHTjIUpQDm4jNNiSiobNcXbwXHa8Fp+HB8lj77Mit2/J5KgZqGOdKQzv6jHdlcWiJXotfM6Nm+zHOWfI+pjBhl241T8XZ2UGyMpQRb+p0pbE1olISjSP5yX/A4QYS1zDE26UKWMou7c5qORRXjayqPMRKQ+1B2H6vCOTKIgpHiKwU8ij0RtKVoFeHN7eB2cTv5t2MkWmEjS2WAb1lCbMMuS9n5GYgTs4w7orDlU5U9vHwXLG3mSSrTjcA0/bumlHlyVFH1t/kcJkutt89pMmZmAO/uvS5dsSmiJ8qkqezNNpu4esqCRvX3Hg7PsgDDz7XMwleX97ouo9N4+ZnQdC0NI3HQpuiVbPmOr4UR/p7jiPDluS8l0/b4OrMGwn1a9lqbL6Fk1w+KG7WKYkVRLhgxhlofimkFBfF+zAS+rO+1v4JhEqITtODKzEAHgeOPZwFXzNVnZG7wvd1F1L0ANTeQ+5myM7NSXz3n5voQd60swrVdNMMMA/TkwKGBLmpTLvz5c58RzLFKSZog3ViUg4Ha/CEEhSXPVwlgHvytJBk21oeYP9TaEZB2lxzz75WNkcyBJlzZPd1oKTN2qY8k7sm4pdOZaslBkfRb5YhjHnymchLzGZZS+Q6aLQ/raYxwq4+ZJMN0k6XoHgZ5gV4/QtLyMVVWJKTdCPHaEG7LRzpIMOiFGLEszE3QmLcQbWwgXsmQzk/Dr1+938/95s4778RTnvIUPO1pT8PLXvay8zbs/NVf/VV87GMfk9GOnK/M0Y7Pf/7zMTs7e8m2Wbm2YHaTVSg0+qEZEOe0RnEslSQyYzZNECbJeMa8iFSHB/wWfIdzZy24LD+lGMgsFCNqMkvElvTmyowbIxT4OPZT0nyJoowlqywXteiqJFnWFFnIubHcjgx5EhtzJZ54P2b+XDore3A5WaDN85qUPHP+L3tOK6rf7LGglawuT+muv811O8QuH1dmbqUklnGiFHxFOcOY4p1ZQRG7pVjKuP1cHI5Mfy4z3xRO1fabctxtMyUp9M2scWaRl5n5lVJjvgazj1lh9pMIQmP4JAsApTGXZEXLsm4aS/m+J47YjG1ifuW5Zp/bxiRMHiOZUHMyAowvZcqOReCanKcIXlHYFKkT+8aUIFcmUxS7blmiLLeWmdkym0uhx15tji2qBO+u72D1fNIbXB4TTBpiVT3CFxv5HKVsWvLPyCy+60J6ejP+TbHLBQp+ZnQSL79efJ81+Qowz20ErXhg87ryMq/bLbJpuMVjkUhWR8rvmewf8++Pt9OEi98jfleO3/hANFrnZkh6KVBRrCjKeTMME5kJXAUZrujSsfHoXFOG1F8o0eoastEItSOHYR8g92BmhOksHaYRjrQX0PDObCLGoHy0fQi9aIAwDbE23ByXP00y7CUY9VPUWx6unz4kq8AUjF7ehx2l8GaOwPbOfYwdgykfk2wuw23NSIDd7IUYjBL4dDhldsN10JmuY2N1IBnjdocr5yGyZCRBy/HqcL0WODiRpmkcS3FotiGf/eJqF0dmGAhjOE5N7st5hHSZTsIt5EUqY5e8oLNju+jkeeLECpIoR6PR3BGo/cBBsx3IQQ2z13ES4771TZnvfNhyRRQFnTpslic6bSkB53avrQ/RnqrBbnhIOfpqqY/BYIg8iFBvAUHNQ29zHUUtR+fQLJxL3Ed9LbO6uornPe95Mh/6fKEJ5zOf+UysrKzIGEeadnKSBUdBfvCDH8Tv/u7v4ujRo5dku5UrG3FAnhjpI9lFKa/lyYheuZyx3DmW358kprtwhoTiWJpDqwJUBx5NjVwH064rJZ78rWTGS/o9xVl4QuSyl7J0c5YMoyQ9zag7ySpKX6Zx2s0pHJNEMtFSFiznbHRlZrEOL/BK0RvA830Rv15gHI6lwnZHCTNdfDMUIWcFV+OWJrK9fG3JrhoRy2SpjPLhWqaM0AlMKbaUKVfl2yY7SKEiI5JSs3ApmXHJ2pbGUGIWVWXAjZCWJQIO2ZU2KiN6xVCK/bYijs11zHKblhejgV0pnwXqfrX/uY5LwyuTSRexKyOMuJ+5q7jPzegqswhgxJYI3bJH12hJs0whs30zk3mXxQ2r2i8cW1T1Q5veW/kcqz5pitLyP7PzzciklM7cY0ftU6RuKXaN4OWGGPdmf+wGLVlkub4SvNtZ3e2n2V4sP1v2dPy5iR9WdXniOul/nvh896hq50twfzs88fsuRmnbf1eXzyeTa8zGzPe+Er1pEptFqJS90abagc8fNOpSos19H9T2d3yiimJFUc4Lrp4vMiNHl0zKIq5uFxBTrWb9wgUsg3rS3ZJ4MzpxH+rHjsoYiINipBWlsZRJ171zc5PmKKXZxvT2/EPO/RsbduQY9mMgj3D4SA3T0025P8mGPaRbXTjtOdi18y/5FafpuWPjz2xtK5SZirzMWc6yklvOEdxYH6Dd9lFr1NBstKQkrj/oIYo3MIq5nS4OzbZQdyN4QYTB1hqWVm0cOzyPPI+RjoZlaRtL2gLUa3PikDlJd2uA++5dlkOYep39bhmmpjpmtd8zBzgs1RpEERaXNxBGMUZhjiN+U16bpdGTQblW90Q8b22ORByb/cuD4E147QwzM23A8tFfX4EHF+1WA7ZkR/Lx6rdy8eCEiRe+8IW466677tfjX/KSl4ggfsELXjCewcwD9J/92Z/FO9/5TrziFa/Am9/85ou81cpBpZptOxa5HPsjwrf8u+xnzUTUmvm7kmmNzRzZLGbPLvUoxWcpGCjETApXBFHNq6Hju/AajmQUg8AsyHGWqxgHiQCj2DOuxBSYFLzjc/6OiziNZFZsLgf8RmSbbCnfg3EbFiUnqq0Jt84yZ09KSsWRmZtUmSaJwE2QDYYItxIMktgIXhmfk0gdMuOG5PkqvSaChZ2jlIhGJJaFvmOjKTPaZ1wdbURtNiFupcbZCETTc1q6YlvbItGUGk+KNnPfNGZJLRPf3EaTDTZ3K12pq3JnZm49wK2Z3lIZ+VQ6LFP4yqnKxJeOyzt0mAg6I0aLwszRrdyWeZkLDhx3JGOAyrJkfkaMdWZfcA9XztV87+bNV9u7GxHYlaGYnEqjMfbYMmtNoV4KXZOZ5jvda/yU2XTTgXx6KtEqnbjV58aFBOlzNosX8n2SvLa5rfq8dryBUuCayvxJsVv+Le+jFMLVwkClzbPyS7VLrEvJuVw04rg6fpHPXKoDuMjEnu9yIYrHF+P3bZUl9h4s9iT7LTnnWC/YLjunzfcQFtrScb1/qChWFOWcYbnUydWB9E4dW2hdEoOEpNeXX9L68esQLS2JMK4dOwonOPdM6aVgZbAmgvhoa0EOpu4PkhGdKLEeDWOkwwTzM1OSta1gKV26tQK70YbbMoL6QljdHMlBCEvbuQ1pPMBgsCajs0LHwihqYHHdRrHGA5+RlKHVmw0EfgDfizHVcuHZKZIoktXcY0eO4r71HJtDD0fmpmUFfdDfNBkC+Ij6w7KEqpB5nJsbI4SjEWanW7ju+kMSNDlaKY6HaNR9FJmPte4QX7x7RUxoOKqkGQSYbdRx6FAH3mnMwLiyPzPXRGc6l5LtNOrDnmnADToY9fvYvOfTsJFiavYY3FoTdtA4r4y7cnY4M/o3fuM38Pa3vx1xHOP48eO49957z+s5PvGJT+BTn/oUHvjAB0qmuYIHmi9/+cvxl3/5l3K6/fbb8eAHP/gSvAvlcgrdvBS5FCvbYndnlpdCV4yoEiN2mQXlKCDp900KZInp/c0p7HhZDtKN4JXyUwoX10bgO/BaHvwaRa8nbv1s7+HEPmk15bH+2PHYzFQt8lhMq/JRKqXU3A6OxJMxP5J55PYZgWMEZmkUVY4XNqW5pndSDJdEUpTuwMW2kZJ4UUgbiSmvlZYSmmyVYofiR7SqZGFNEbFklqkwLTPHlsj7lssi1012U8yZpMB73KtsRBx1iAOXgsirZuqabKwxVTLikdlGcQmW0mYu5nJigTFQoqA0wrLMMrJFxwfchm8Wyx0LQVmRJAZT1RxdmeFbXTa37RBz8r6NmzKlKjPW8pmUc3Xlb44WknLkcmeXpdlSalyWeTt+De5kCXJlJFb2DovQra4XIbttTmUWCcx+NJq5dLouxbVkQJk936PiixXxUnou5lnVF4FZ+fIz4fsVPW5EaPWZS2Z3ovfb3Mlc4paYFnSzMMOl5nHJslxX3b7zb+lfH2/ixPgq8w+x3M9msSSVfVo6dVdjpKRSgIsdzPCyj71sOSizv5WDeCV8pc9Zvj9VSbgx6JJvf06vkBhpFopTOF3COf0iTgqE9PxICgwj9i8X+Iavuwm33nwd9gsVxYpyFcIf7fWtEDOd4LwNrzhSiUKGZbLMAnPeLzPAzDJSEPOH9Oj8pRHEJO1uwW02RATXr7sOo5MnMTpxQi7vFsbxxgaSra4IaDolnisszbY875wfsz7cxCAe4vAFCOLdDHqRZDnp/jwpiEnaWxPTErczf8Gv0x8y45ri2ELTZGPjPuJwE/VaG52pjgSwG46bA5+Qjqrsq+tHEsRb9RraU3NizrWbI1Yio7fuum8TNZelahw14aBIYwzDFFu9CP1+JKZZPPhptJvw2x0JkB4NUtIR1u48ia7jYTMqcLKfi5huei5ac3W0PB6sxghjwA6mxpngOByiv7UmwTkIauZ7GPaQ8qDA78jBRbR8J5LuvXL71LGbJQGS8WAsuDifnbINxfBb3vIWHDlyBD/zMz+D2267DW94wxvO6zk+/OEPy/m3fuu3njK/1PM8fMu3fAt++7d/G3/+53+uovigCdxS5JoslxG3kpmjyJ0QvCaDZEp8mc2VzKWkFyluC1g8jwtTssuTtNyaUTrm9YxQk6yeY9RY4TIBm8NtcIYr+xszOHYuSVmHo28s8xrSr7uVoUehzWwuXyuvSnnL7GY5PijPOT6m6oc18tJkUYuxB0SVaSMWjYNKwVG2xBphWmb0KDpFplAciVOwMWCC5aGYLKmlm5NXjc8x7sTGLMoR3wqZPSzCo3QIlnJt3swsK7OXlfC1xiXdPJf4X5bxMHvH+M6KHO5bY6KUieki3fl5WxZTTJueYSN4bbi+ySjWKHRdW7LpXFjggoO8jnl72+dsmhZlVo0LKoVumZkVwUuRJTN0Wapdnk+YT+0QcVXG2meJrQ/P9sys3qrHVy5XjtCmNNmUPU/sx7M4bFdZ2W0n8Kqs3CyamJO5H/clv9/SU82FnWqxRKoRtntqJaMv19OJujSjKr8nVQZXyvLl3HxWLCfnZcmq0+1ZFkAqI6/KpXtbQJsMqxG0KV26KzOt8vrt92Q+f1aKxRF75unhkSCiizkvs68+Yv9vKq0F1VgrildT+WBJNQDXptLcRiq94I75PlHopnyOqJz/zLnQmbwW/42dDx/+x3W85WVzmGnvT6xWUawoVyF0CeaJbpnMDp7LaCT+gDGjSFFEGPAoiCmQK4Ml/pgfP9y+ZM7S6XAkTpvBwoJ5PcdB/dgxyRaHJxfRuJ7uy0agpcMh4rV12ah4dRW1I0d2PFe8voEsHMFtNuG2WvK4dDAQIZ2HEdxW85TH7EUv6mMz3MJsYwZN/+LMXe5ujtDvRWi1A+mHnSSPhsjDAdzpwxdstMEgvbI5kkUNzklOoj7iaFP6ff1y5BMRYyu6p7YCtOksPd+ULDbdr1cWe5hbaEpv7iR8zvmOi7vvXcF6XuDY4TlYni9iuNdN4RQBjsy3MDNdR2eqhlGcYWV9gLu/8GX4eYZmuwnUprGapFjPhxglm+i0HfjNadw7itEqRgiKERaX70WzGUhPcZ6E6G71kWU8MKshGXSR9dblICgvHGT5osxETEermJ45hOYNj0DiNZBHI3zys/fgxMpdeMzXPAAPvn7ugvarsg3FMEuf2Q9cq9VEFJ8vX/ziF+X8lltu2fP2Sgh/4QtfwEGCPfrseb8/nKk9b/LgfXypEmETqbWzPcfuxxphIpeM2Y251hy8lxk3Mz7IZIpMJsv05lLIsB8wL51oWdou7sHsGZTMqXFrltJVcVEyfahi6MRsrvSpckasyU6Vdb1j0ZRLryeF2PZl41RrMq5SwClaeDtDaPp3jSAw7ysfZ/kkx1a+V8lsypPIpF7TV8knKzOx4gAtY222y3XFUbgs3zVjdEx6zgjc0liptBsyrsYUuNZYvBalAaPx3XDglC7EkpFlz2bVmyzjhGjARQfqqifW9NCK+C63w2ytEWHyOckuLEfhJDmSkVnYpCCRTKZkePmZlXNhy/vLNpfvkWbZIsTcwpw7hZiJUfh6AbcB5eubBQGe88Ex3f0joB9T9pe9phOOx0awMStezRmuiobN51ouM5Tfc7MPjcjl4oDpv6XY5f6S61l6KwsKla2VtdPkit8rY9q9QzTmzOdyH1XisUyeiuCVXueyfLpyxt7BpCg3Y65kS6sS8snt5+fMbL1dfpezskpAFlnMdzxKOE852z5RnEqfu8mamuvz8d/V6Cl+3kaUmqx9NafZXGcWdqpyfRHnHFNVPtY8x/blCa+rA0t+hmlelwMVxYpylcEfTQriRt0Vgbu8McSRudP3pPIHdK0botuPpdzp8FwDjYA9MtuCjIGWRloUycEldJZOtrakf9ipb2dOKXhouDW69wTCpSXUjh5FkaaIlpbhNOpwW21Ey8sieCmA5Xm6PcTr67CDQEy7opVV08OSprBrNbjtltyfmYFtwwsGmAyrw3UJpMYh2kI37MtopenaTtOo0yHuyzxI4cEJgxsPKLlwLgc6tlxPk6ip6boYS00+jgeZaXcNll+TmcP3RwDzQJ1Z/XrgIopCpPEQU1MNRMNVpGkIz2/Dr5nM65moN3zp211bGaC7FWJhlygeDAaIRgPccGwGSeFha5AgH4zkYHiuFcg8YD6+OsCvFSnacReLNrBitWEXNczN1GBFCdDP0PHruOmGacxMNbG+leLu+4awvQZqNWBtfRPLKxuoBz4OHboJU7PTiLqbiDcWUZ+5AVajgSwKUcRdrG0NsBgfxV9/wcXSxz+NE2sxTi4Pxoc47/3oIn7n555sxqcoFwxdpi8Uuk6Tw4cP73n7QrlIxp7jg8InP7eEn3vr35hyVuUcqf4Vnu+/vXJ8S8l2W+v29WW74/i28fW7rhsL37IEdexEPM70VkJ4+77bf5vK5ep5TfavfK7x/SiIUsBKdi5alCNopB+zLHfd3j5T9Dzu6J3cpvL7VQkw87aNeVa1S7e3kYLNCFgpVaaRlQhbGhqZ+bxyLrN0x2OPx6W8Zadw+SrVNeWd5HUqwbvz86xKdSdLdkXAlttcLR6UKxDG8KssdZe5unRDLri4ZCYkSM+sCGpTzixOyKVJVyVoRWzK4k1lMFVmeyvxX/5dLZjIqK0yazp5Xj1WDMRK/V4ZVkkPdnVeitHqtUWMls+pnB3O7w48GzXPQY2XfRs110Lgsbef5fYW6r6Dxz/qgZjt7F9Fl4piRbnKYFaXP9YL0w1jirU6wJo7wtxUXVYiWRbN7O94BTHliryF+ek6plr+niVG0oN1iccsSVnbcIhg/tQsHh2og8OHEN53UrLDzAAzoNYOHy4zwH1EKytwajXkcSyXU6+GvD4NBBmy4QB5bwONI0cRzE7BohNiry9l1JWQZonTyf6ylJPVvMAYYjGj6dcx3zjzOBgK3343MuOFIopgEymlV6s0kaJQZnkSDxpm541g5ONMeRSQbIZItjZgWSPUjt14XvuOn+vi2kAWLzhDmCVRK6uLKNIROvxMc0syF34wDS84d7HN7W53alhb6YuQ5zYTuguzJ9j3XExPm4xz3YvE8IpuqdOzAWyb79WRnr+4G2J1fQ3dPEL76CEcCepYXh9i9b4ekjiElQxx81c9AEePzMtCQjjq47rDTSkFm2r6uOnGY1hZ2cQos9GabcIaLSLdOonNkYW7FlPctb6F1X6C2+8bYGtgKh1OBw8WpQROOTBUbtXMNO9Fdf1wOMRB4R++sKyC+LJhhGRFlQA+xR7povyzPlX0XVyKfXpdRTHwX41M3ZJKAbpLm8senaZZxS/zhifOXY4i4wnlOb1RWGnAUv2yxV1mbZtFGJ9u4k6OllOg5RdouOa5wEqD0nmb/cZlKYIpd2c1gO+hfd2Fe6hcCCqKFeUqQubd9iO06p4pgXJtzE3VxHm4P0qkzIq/iMz28rZ6YMq4eP/JzPB+wOwut42lznvhNhrw5+cQr66JIK5fd2xcSh3Mz2N4zz0ihrNRCHg+hlYTXkbBb4txSm5l2Fq8D91BCp/Z4tyC2zfZZeMsTUGc4mj7MIJd84bPtL8H/RiLJ7ZENM7S9GmmLnP8WG5se45cz+ww+764jxk8olGCla1QrqfxSJs9YCxHjLso7ACDrRSDKJTS6ibLmc8AFzk4I5oC9rpDLTHEikZ9TNc8FM4MGvX2KX2a50NQc8WchqKfojiKInS7XWRJKP1F3Q0gqE+htxmiXvfQnnKRhGvSsxT2E6yt5Vjtp0icBNPNFpK77sMKXUPZJ5cBXp7gphvncWh+Ssy4NjciKS88dijA+saWjH9yHBfdYYI77lnFH354Dd1RjpWhjZXN+JwPH/nv4AFHOnjWkx9ySasdlPOHpaLnAheuDgrf9fgH4NNfuA9rW9E5P6bKve34zk764Zxy/0lznB1nOx60fd2OR2zftuO+5VbsuuHUx00Izl037rW9e78HXTRQri3Yey0nycpPjDSqDMdEePLcjKMaO25LPzFL102POP+ml8e4nN11pZKP9zH3N+e83dx/273biNnScZpC1SrMc8g2mFFIUtrOfmdxjzbmWUU5vkpGfZUztM3fqek/L3LENM1iCX05bov/xvnr7ZejnALHhi+O5RS65XllbFZW31VWcNI+wdr2sq6da4wFbVT20QtTRbGiXEX0holkfmfmt8ulZzo1yYwxKzzXcVGveZfMJOuCxjBtbMCb6phZgFvLcr07s7Ov1p+elvtKifVEVomZZH+WgnlVDLTiWgdOCswttADOzk1TOPNHkQz7SKJNxNk0+rENa7MLf2EeS4NVRFkiM4XPVRAncYbNjSGiEfuWgENH2kjCFNEqHZVdjLqROCrGLMUOnLKEK0Ux2BAH5Fq7jeZsA90Tm1jfWEdrqkDQDtCPWohOdOFP1dDdDCUwUpTueO00FwOt7jCWhY56zcWR2QbytI9wSBEZwPGnEI2qHsJTYVb7XBZCKII9v8D66gCOlyFOOMs4kkAb1BoY9LpYWeyiM7uATsfCaLCM5W6OlVVgczMSZ8tm28KM50vJ8+aQ7uI2phvAXNuBFwRwkOJzn/0SPnvHFlZ6MXphgvVeitVejrUeR2/gnOF3+/BsA4en63I+36nhyHQDwyJDP8sxu8vUTNl/mmW1Br9rexGG4Y77HQTovv+Gl3w7rnSkqqV0kpX+SjkYpqWy6Q9mywnPUxrypFzgM/NGc5rxJAkSXhfH8nuS8OCaB88yMikRh1rWbcTlaKKY5kQsO7WMI61MkrWtcqKszZc0js5icGX+lqNnmU/DcTHGrZmWVdLaK0fRZhYvrzdVTqaeuBwta8YcSdVLzp8dIwakObnqVS73Q/kfD9rFTbosaDZ9rDbycp4tnaBNf6s52Jeu2nImrSzAlrNqK3MkQ1WYvN0PW60imNebKD8uW2HMZ2P6QKXUtywXrsqGTTlwVSZcOiOXJlHmcZUjd/msu8yH5T2MO9SlWdoshEjAmOxb3y7f3nnitpdzmcXR2bxPM8Zo+7GmRNvMDq76j6tSb1N2vv13ZUAlj5NRQWVvt8wRLp/P3nkf0+db9j6XzstSlC3l8fJGRQSyrJy3c8G6cgVnGXlZwG0eK/3O/ITLv8VozLymOD6Xo7mMoDUClEJ3bJIl7tqe6Qnnoq9kQc25zLAWoWhGPBlDtfFePtO/0PFnNv67+qN0kd527ZY5W6e6TU8+1e5CKh5acE6WxV5uY0jGf48JbCQ5/83yn5/5zrqWDQ8U3HRvN33wAd2msctgbOI0NgQbm/NV79i0k5nP1lTTSR99S+cUK4pykdjohSLIdmfCWDp9UOHBWO/22xGePIl6Pk/7aXGTpIBM1hfhzR7ZIYyDub1NkvzpKWkIytwA4WaMmbmGBJ2kS6EcyLxfpzUDd3MJftRF6mTYWFrDVstCVvdEENfcsy9R8mCk1wsx6MWyQkvByvPpuodhmGEwjMXpOE04QiRDu+5L1tjp1JD01mSUg+clKLJV9L4SwY4T1Jo+hqhjlHZg13zMtOtwsgK9MMXG2hALh1tixsIDHRr7bPYieW80u1qYrouJVhxuIYl78Lw2oiTAxtJIghBLtmVxYAKafNHsqyrjnmQ4iBFHKfzAwigcimMsieMRlpdG6HR8WBnnFfMgIEY4HGDQ28Io72Jp0cHSFrAxclB3HDzg2Cyuv2EaThFhfWUZ/7QywmdOZOiNjOGN57J/bIg77lvCBuc13w+m2x6OH5nCQx8wiwcdbhtnW14/XUPg8YCIB/kReqsbOObGaNpmdrNycDh06JAYdC0vm8Ww3VTX837KxUXECQ9sy2y9jfs3E96MGcp3nGdJjCxOkMehnKdxtH1dlohjbcbxc8xIlQZf4upLt3g+J88tS35PM8dB7rgiUuk0z/FAMgKOB9qcQywimuLOEoMvmnuJJxddlDkqR5ymSlEqYpoLAQUKKek074ECRwSzwx5cCpzCmExJkoutLjRPSkVkOVZqxFUpssWBemKuLbdz7FItM37NqBqjDu3xWCVxlK7KR3cI6crkyjwPxs9njLnMfFxj1iXXS6bRKeflUmyY1+D9RAtxsVlMmxLEnOmbxdIixAUMvh/eRzKXlgOPhmCFLeZSNJASMSMLHsZBXAQPF07GQqzqqy4FjgjJagaz2QbjnHx5ysLH/dcTjebGLM2cm79LR+ey93ny72pGsywTTBh6VT3YVa+5eT9V03Jxyt/lv4zx2Kjqz+2yj3PZH+WrjxMZ5fvBXvOEt99r+aBxw/nYDK1czOFlRnYKX34vYi5q5VzY2q42kRFQjo0pZn95oiP2eVYUmoWbU8XyKaeCPiwpaln9girbLhQVxYpylVCVRx+auTgOyefDbsOqc35cUaB/++0Y3XsP3KaHdGsLtUNH4U7NokhCJOsnkW4swp3ZKYxPhzc1jc2lnpT80igq7W+iSCJ488fHcwrdmaOw+htoF5tYuuMEis8v44EPezjczMJmb4jRMIHnO2h3glMcl+Ny5i77Xlu8PXCxstRDixmCOEPrcAt1m+7SIVpTAdrtmhyUJVsh0vUBFTrqM3OI7BaW71pCOsyAZgv1Q7Noc9BjVsjr8gAnHcRoiWlajHV3gForwOpWKJkYlgJ3WsE4418JYlhNbGzQrCRCveGhH6Xo92MEtQjNlo8kjjDs9XHynjXp41xfcnHkuln4nN9Za2EwyDDojxBFI8Rxgs50A4cOz8L3fXTaCZZOrCIerKJetxHmHdx5T4Y85HssMLpjDRu5jyRo4thcA+0ZF2vdTXzmL+7B5+7cwufuocN0cb9NOqZaHqY7dcx2XMy3gempBh76oOvwoOtm5WBslCQYhiPEYYTNzR6G3U0ufktWe3lzKAYfnXYT2T63CSinQtdpjmXiHOK9qK4/nTu1sv9QVJuxQtu/mTt/PXci4pnjkMpSTWajKZbpMZBFEdIwRMpzlnfmCTLOSE3MdFgKWQpotp5Yro2iTmFv0cIAGTIUtiVjezOZ8cssNE/0N6jGKzkocoo+jpCzQfsDK7Vk7rGZf8ztKmSck4yBkhnKBVK63BunKhHsBTODom1Lp2aei4gy84gzyT6WGUtmsiVdJrnwUkCaPGU2FmBlNlEyiduZxmwis5jLZb4/IzItKn6+nsQ3CvVKIPOcpbvmb4pl13EROB6afvU3n9OM0qJojvNEhHKcJRhypaGUR8x6Bk4NdceH73jwXV/EsxHLdB43Y4eqy9Vp/FmXJ9elq3Tpui3nFM1GyI+PH85FKI5dqHf9fSY79msU+d6yYoOO4RS98ne6Q/xyr3ml8G16LLM2ly9GRWFVWbCfQvd8UFGsKFcBvWEsxkUNisFdpbYXggm6Z/5hTPsDhMtL8Gdm5HQ2My0eCEkAtG0M7rgTw3vuhT/TRNKel1XppD+CO8WZs3V4M0eRbFAYL8GdmpcM8mmfO8/Q34pkbMjMTAt5EiHrr8NpTkm58o731WhjPQ8R3PQAOCshBusRustfgjt9FM2pBuIwE9dlimOOTWI2lWJ5c30I33cxe7gF13PEgMqJc/gtF950HbbvyI/qwpHt7eRBjT/bQHhyCfHGEJvpFPrddfi1Oo5/zRE5gKNrNHuMWw0P+TCGz74i30Fac5FujrB0+zqyhotGw8NMO5BRScbVOkUcD+A7MaY6c9hYZ09QhEbTxeL6OiLOIRxGGG7mmKL5FYCT9/WR5Q5mZmewsdbHvXdvod1xMeidgN/soNEKMDVbh1W0kSY2tjZi2HYPo94KNldWZaxK7s1j0NvAYKuHMAdClkQGAbphjGh1Gf/w+ZO4czVFd3h+PaCHZus4Nt/CodkGZqYC1D0H050abjjSxEzDRjzcQG9rHcOIB4sBWskG7r19VQ6qmRFu2BamHGCavfXJAGsrIyk/PD7VRKPdQOp6khVRDhbf9E3fhDe96U344Ac/iBe84AU7fnM4/udDH/rQ+H7K1SWi7bMkpqWEmwI6SZEliYhlKdeOY1nk43UyFioy2WZxSJYMK2C7fA2T8pLZxg77Io0ATPJQxtjkNn+7WFVK9cosKWfvco6wI1lzt3DhZh6czIJNMR1TnOco4nw8VifhfGUU8hwUwlx4k6w2M7pitOjI0bZTzRZmptkMvirLv1myK5OFypFCzDwz285TIiXQO7KaZSaymptsJkxJfe84q2nKoyW/WYofGRxsxmVV/t9l8pCPErdqZoqlLJjCm4sPuSwyMIfPc1lwKEzbDV+bAplZZb8Sy45nZu7CGDaJaC7n9LLKKYpHZp+zT7WaWzweH1aJdyOUbdc1gl5EPQW8WQyoMqLmbHJE0/a5uX23UN6ZOd5+3ITAvgLFtbTGidA1Y5mM6DUzxHl5Mtwx88t9Oil+pSf5ChGslwMVxYpyBcOgwnLajW4kgupiZYkpXjnnN+334U1Pw5+d2TNQcIRSNe6I96dpFa+jqzNHJ7HXV7aT5Tkbm4hWV5GPQnGI5oljdCgY8848EndWyujswRbcra6UQ9sBhfERJBtLiJfvlr/txpQEMJbkhT1mBAdmRiYPIIoCjaaPfGNTSmhZksaS6TCNsNxflVKxavXbtV3ceMPNGOYnkNSn0bYHCPwuXL+OdqcpLtL9XijlyzJHcNBHxx9geuaoHNzQQCvcDNH2Xen/pSA+HTSp2BxuYZB5QC/F7KEWZg43x6unNxx2JSPMxQ2OVNoRyFo+pmgYlgN1y8b64hZWe124Xoap2ZocPAzsBpZWNmCFPUzPBPjKPYmU5c1O1bBeeEhSC1EUYDTK4AZzuOGGGRSuhZlDC1hZ3EKYDMSIzHMjzM0dFkMP5lbC0QAr992HwVYXSB0gb2NpJcG9a/fivlGO9diSEu/uMEVEE7ezUPdtPPLmedxy03w5O9scvLLPl6ZvRRTDyfleWdKXwUpjJOvr2Lg3QuSHCPwQnlXDNBpw3BFqiStZlFh6/IBeGOJEP5IVcce3EbYbCGGjG/hIeiGscBOHbrgBQe3gthNczVDg3n333XL5hhtugFf+PjzykY/Erbfeis985jN43etehxe96EXye8Ns06te9SqcPHkST3ziE3HzzTfv8ztQLjf8fQNPQSAHrLsbXEy2ORXRzPJsEc1RhCSKkTLGcDRemElmlTNw2fcZeB68ugebIpW/dZKxZXaT1VYRoiREnIyQ5iMpFx7JfODMiG6aIgZmfq7rBmhaPnx4cHMKZxt2YqMos8xsoYnjFEmRSqkqM9fMNicUzbYri3TsTWZdtjSUUBBKbtuIZva2shfWHY+PMtc5VJzjslg+tuofNuXfxhWdUru6fmKBWzLM1e0mHEoZrfRRm0w6t9/EIBd54ZZl5+YlTdY8QSZLADEy0BGeixGm/Ny3PQSuh7rryzk9Oii+RH9S2HJxgOsTItA5U9n0s3NRmz3qeViW0zKec8PL0VuyeFCWZTtl6bjJNm+Xale9qefD6VpvT6F63h3GeNu2eTu8wyf/OL1fXXm/U7e3up/MKC77cKtRUEnZJ15dP24vrrL6LLNn73Q5Jowdv2VxA+zSLf/09nrEdJpPZpF3bqP0DJgWhOpLUX63xvu+Kk/fMUqs7CEvZ3+bpRjzelVbA69fmJ+H7++f05aKYkU5wDCQ0VmYxkrMANcCV1wEuULNcUscrRRGGeama5hpX/hsN3EZ3NwSYctsLuf50gBLRO7hQ9sityhkDnCysTkWzcz4jk5yDBBr0YDRiROoHzsm5XHx6gqi9U0xdLHrAbxmw5S9pUNY9Qa2sg6mZhoYDGIMoxHstVW4zYa8XlL46Dvz8BHCzyLkG4sSLAfDDKPEht+YkfnJzNxy/FHAMuRqxdcLpDdtqb8iIpizhqsf77pbk16nvFVDq+XBm74Rm/fcheHil6SPuTM/I7247L+9744VFL0ljFo1hF+8A3ACWLVZeIWNxmwdzq6+3IowTo3Y3diAPQoxc8NNmJpqweVBzQSVyQiDHU2zKiOR6XYg/eFSxhfF2NpYk4WA6+Yc2HGAWtFEq1HH4uY67l3cRHu6jZo7g7lDHg5NOyiSDViuhZOLA0Sc81ur4ehN16MbpchGpk9skA7Q9F0cOfZArJ28G3d/8TbUW234fo4sjpAPCixttfBP943wuRP3Yal77sZXLL964KEabloI8LU3TeGRD7sRtcCRPuRefyinwSBEdCKGXSSYqxVoBGUwZSS3PYxaGdbdCCu9FJk1g9xvYJQWSMIcRa+AV8vg+czcpHByC40G3bYDDFMHXSkpz2EPurIoY7F/cRQB7Qv8h6Lc73nET37yk+Uys7/Hjx8f3/YLv/AL+KEf+iHJGH/gAx/AV33VV+Fzn/uciGje72d/9mf3ccuVgwqFlriXi2huntrPyB7YKsM8ChFHFM0xYllMpdCl2LLFoNELfHj1GTSnavAaDbieKxlbiuU0i8VgLErYWjISw0GeongLo4xGY5lk5wjjihM4cGvMoNYQ5C5auenT9TJjWESVw35qdpSkmY2UPZ4Zq3A8ZK6LhGXTFi0ILYSlCRczxzmNlFieIw7CZWF4kZuZxJIJLI2h2HZC52IKRwp5s2Hyu2omIpeZUumpNuqq9Pcy4th4m5nL9DcrRTRFcl74ZmavzBO25DJLr2PGkzjBVsSFAGOOJxMlbFNyHbiB+HZQ9PjMBJcTGbi9zFbSuXj351f1L5tss+lXT8qyey5UcJ9Iwr2U9LLYKqKZPcDbYpkBtrpuPGx6QkxWRnPj703ZH2zOjLFZJSJNlnvbNXl8v8qwrRp4vGOGs3HPl7nH45PZx+Z6E/+N0OW+HW/gGG61PRa7Zia2fO4Uc2VPd4V8dmwh2KX6i7OuChTbZ9bpbfNNdQLfXWllt4fz/URKfud1Yz88Myy7WqxhL367M62iWFGUvVneGEmvMEcm8ZwGSxWyKus5OLbQFKOl+yuC8zAU0ctTHifyIyVCd3pKDjiydhvh0hJG956AXauhoPNowhm0hYxIoiM0qR1aQPezn4Pleug89BaM7juJzX/6Zzi+LyVuTr2GGlcBZ2clKKUbJ5FFFjbTDmqNAK1OTXp4V5IMw80VWHffg8EgwWgYS+DspuzDYqBnb5cLe2oeM9dPo9k+/Q8og8tyb0kuH24tiBEJA9AWRb9v3GyZ3R5tdLGVeEjdWbRmXcT9ZayHEbzmNKLBCO1kA83ZNjJ/AeAB0GAV1mAJ9UOHJZO715ikjV6EUZgaEy6X83nnEcxN7bmdW/0IKxsjMc5iaBkOBxgNu9jcsHB0rgHf9ySDsTIaYnphFrOdNrZW+7j73kVY90WwEhsPvvEomkfmZLFkrs1M+gZsu4bADkzAD+poTgNLq0toNDtYmGrixGJXnGD7UQZ3dRm+b2GUAl86McJn7+zhzuUId66GUo51NvjZHOr4uG7Ox/G5Go7NNDDX4tglHsjQZGeEf/zEbfzSSUaEBy7s8234Po4dn0GDc7SLESKWhKe5vI8wHqGfD9G3bYzqHaSRjalGiiMzHFXhIQ1tU7qY2XCbNTiezw49M/Ma6zgcZJjN2DeYwZ+axdT1N2Jm5swzp5X94UEPehDe/e534w1veAM++tGPSo/x0aNH8exnPxs/+qM/irnTGOwpyumQxUaPo/E8Gek3uWws2Un+TkQR4hEF8xBJGEnF05BxkaJTyp89uLUa/HpdTp3OjFQ4sD+2gjEl4ZQDZpnjIUKKZZ6iIeI0xDAdiKBmu4s0FmfMlvI3jELZhZdacDMHAcuOQ9vcRpHA8m/Xkd5l1GrI6wFy10fGxV7XQ0rhXBijJC6cc8qCcQDfFo3MlBs3caouqkcjoI2ndimwpGScfb4U0UY4u1LObEqpKSTFWXmsjIwUkjLu8d/cH8xLBmMxy97kKE8QpSmirItomGBIY01WPvHZWJpuubIfPNsvX8dk7imS2avNXlerLPOtyru50GvUi4Oco4Eqs6bMZLGlPJsl7tLnbEYJmQ/d/M9kK40YN+el+3GVbS4NzbZNtip38m0dXIlOLihIeDTW2SbPz4Zz5sIlK28WFMxdKiMssyheuW0z821crml0xs+D2XAzqs6Mc+L1lXjcWSZefc/3LhXfvs/4cdULX8KS8aJcVGCpfWVAZhzU8/H1u/+uxu01mdTYR6zictnBXYM89alPFUfNhz3sYXjPe96z35ujXGGwLHp9K8RhmhY1zA+FCXyZiGEGj/NFSpYpgEUIhyarKxlVT0QrDxycen3sRFrBoMrSZ4oL2/dkJBIFshMEO+6z+Y+flkDRfvCDZWZwuLwCt16HNz2F4NAheX6S9taR9TcwtKYRZS4WDrelJJkM+hE2lrZgc/RPVkhPL2f1MriNRhTJCRCO0KpZ8KfakqWe3I5JVofr6IZ9HOsclhVq/txtbGxIGSeZn59Hb32AtS/fg9r0FA496KgsNqSbaxicXMRg5IqIm55y4R+6AU7gmzokrugO11FEfelzzoImEssTkd0bpljdHCHwHen/rTsp0vWTUgZu15qnFcTMCtNAK4lomtVHVvhY3kzlQGemnmN1Y4Rh5KPhZIjCEZJwIMZq7K3NIhedZh3T81OodxwM+xvIMhdJVkdCwRtY2OiH5SzCIUbRCGvDApbnIs4srG7GWOumWOulUplwtqhQDxxcd6SOI3MBpusOZus2DrcLNCxXetZoUoMsQd3N0Wo6qAU+3FodiethlMYyozhozICNZ3ERSW9g1F9GEg8QJ47pO+dBiOXB9aYxPTOLwzMdFEmBaFRg/nBHXL/DfoiluxaxdXIVgZPC8ywxEOnZfcDOMBfMwI0z+EEDUzfcAKvZRFD+W1KubTQ+K3shgi6OJbM8Fss8l7FT7K8tYNObIPCNUG40zDkz1a5xkN4LZhdFJCaRLPaFyQhROkIUU0xzZr1x5uasKispYOcFnATwkgJOBrg54BaWlB6LJnRdOJ4Lr16DXQvgNuqwgxqswEfh1VDQFEwMuViIbUsGUkZfcRRWRi8KI6CZdWV7kCllLgU1xaUsZpbly5WbsoxYMg7a233AFNPGOKvKwprbSgFdCueqVJavkRZJ6YYdI0rZM82uZa4XUCA6sijgWK6cS8c1TcrG+s203PBwgYurFM1m/q/JOlfze3nd9igsk5k12fByrFWZtZUe57IfV0zJqxneknA2i7fmPZa9zmPjMpqGsRfbLI5Uvdkmkzt5bk7O5N/2zr+Vg4NmihXlAMLeUgpi9oRWgpiYIe7naYmfZaY/eNAXUSuBjSKl1YJTC0TcSt/WLtLBQEy0vE5bhHLt8OEzvk7S68Ftt0VQR8srcBp1zDzykSLAvXZrLLTzaCiCOHFaGEUOpll+PPGeKICTuIUkqWNhpiFmVxX1Xa8Xr61jdM+9skIrs4uDQLLcXN3vRwN0wx7matNwIwvhRh/d3pZxVe60sdnr467VEyKY2nPTCKI+4vUtub7h1hF0FhA0ujIiyZ87JsZfkzi1w8iTaYw2lrFx751sfsNiyt4sH/MLs5iru8iHW5IhsFx/T0HMzD8FNPvB3TzBybsXYdsp/Po0/KCFltvDnSfXcWIQyWp0J+gjchJMNX00jx6H47WxutxDmozQ7/WxefsKvMCSz3R9K8N9Gz2MUpbaA91RjpVehuUejWbO6yskIvjYoSZuPNzAdTUX803Ou+YKOLP4MVxnCMtK0XAcHKrPwgoCFPUGUmY0LBsxCgzCLcSjDTkY4tzZuHcHRrkt87OdNELAjIF/BO36DFyvLuYtzCRPtXw4di6fG7+/o26IO5Y2pG+qv7EFOwtRb9eQOx0Esw1Y7Rhz3mEcrs1yRpkc4AYLC1gdJeieXMIDrj8imXdFUZTdSMaQs9ODAMHUdmWPjJiKYiQswx4MEI+GiLe66K+tI6XpFbO6ng+/YTLKfrMpGWWeKsHIhVmepuqdPV+bYjXKEoQUy6WAjrIYYTTEMDLmYuydLpIcTpzAiSLYWxG8jQxumks2ka05NAvzaj68WgC/UYMf+LKYbWJwacjFRXXPjIkqLI66CmQWc2GVGU7Oqy1LfCshbUyyJhymOY+aPdu5iU/Sw8zxWCKgjTiWnunxiVleCl5PzLh4XZtl48wqS/l1LK8zypmpZ1Y7M/uucCWbahXSIYuCo7hY0s0qobLvlmaLkxjn7TILO1GiXQln05dczj52y6wwe8YrES8implOLlLwvXEUVWx6uynIx726Fjy6apdCWYzCmOGlWaaYhZnPhNcrBx8VxYpywAgjk61rN33Mdi6sT5hGWZLhzQt4nY4IVadWO+P4pHQ4lH7hPIwkiKa9HrypjpQ9784gT66usxfZm5qSrDADt9syIpDCe3w/GplsLiN3aujFNdTpqNw8NXM3PXt2wzCv3RahGq9sIQsjpN0I4bAL655VBEePYDFbR80KEMQOht0VbK0tIkoStOt19Ne20O1HyBsN3HB9G0HQwajXx/qXvgJ3fg6hn6Bz7DCsbNq4fO4SxON9VVjoFz7qC8ekp3V9cRUuuii2IsRFB16jiZFVwzD30exFMvCemdQ4y8bl1Z6VYURX5aRXzsRsoN/bRBwtS9A+Nt9GcmgBdh7BTTliykMa21g7sYFhsoxRnqGXWtgYZFhay3DP0gj3bq4jZrb2flJzgZlmgZm2jZumOQYpAD+RQ3aIZs3CwlwNTo1zQ1nCFyBxpzFi/3u0hVUnRccKkG4uI4uHyIYDRKOB9JVZfh391EJm5fDtAg3Xh++1kWOEwmvCdT04boIp35NSRyvJ0b+P7tJmhAmPvLx+H/21gcwenppv4PDDHozG/BEps//Svfci28pxnH3LqycR2wUGgYOlO76AMIrQbnrIi/mzDItRFEXZCWMfs7E81WdndpZgj0aIGDeHIyS9PoYbm+hyTCHFUlklMxbLvj8WyrvhyCSemqeLNxShXFSkWE4jjKSnOZYRekMpBY+RhTGKKIETx7CHIZzlNTN72HVEHNNksNZowm8E8OoBXM/MbLbySAwOq15Y7P6V5CgoUZYOLC5UW76Zu1z265qy4W1TL3Nu+oDHPcHMPhc0kjzVnMpkm/mcdRGYxj05Q1LwxOwy3UHM5ArGicAJ4LkBAhp7eZys4CBlAiDJZaGVFXU0uEwTM4OX2XDTG73tlEWJLWXhZXm443hSxly5a5v3Ye7Pc16UjDKfj6XpGZ+bhpQsA6bXRiTvsyoL3vH9KedLG4FsZkuLaObl8jopVZc227L/WXqgT718MUYlKXujolhRDhD8kV1cH4q50qGZ+++QSxHB0uVsMIDDktGF+T2zwUTmQ5Y9xVJSnSRSjlU7dlQyxMlWF/H6mmSOg/l5yTDvJu0xC52KIJZS5j3KmQsGuI0lCSzdjALIxvR5umXLiAeOhChnFqe9CHatDm+qJdliBiMafK3d+xWkbR+tVgcba/chHPXgzjQx1ZxCEpny3vmpPkZhH6ndR3v+GEJvDrhrICOAho6N4XCIdvv0jkxxHEspNg9ycruGzSjC0QfNY6rpYGtrE1tJDjeu4+77esiysHKmkFX+Ps2eshTNIIdbjGAV7D32JUPq1ix4vofOdBOFW8fy1gB33XUXvnyii6VujtV+hvUec6/3n6Zv4fi0g6b0bFlIXY5pyDDtRDjeSNBoJhi223BrU+gETdRqAWYCG6O+GWGy2vbNuA6W0/OYiAZqaYIpznruL6IfjRCkDtIYSHKO6ZjCiGXViYVaEGDObaHl8ABoCNuK0ezMiOt3LxliK1rFiS7Lnwv47DVzPdYNIhoMUIwiKYhLD3tw4CDzgY3FRfQGA5zsLWFjawN2z8anmT2oufCaNSnxa/st3HT8Bvk8A//CDekURVEo0KqscuWtIUIqiuQUDSiUB4h7PYw2N9HLM8kmM2vrUSi3mghqtXGP8tlmudITgydmm3dTjT+iaGZ2eRSHcorCUH47+8OhmfzQW0exusSfVBFqjDtBs4las4Vaq42g2UKj0RCDLjGtohGXGFyxLzkvz9mnHBvxt0tIV+9Als9l5rLUOcPybMCnCaY9FtDb3cmViK5MvjiBoICXF1I2XuMAahG9ZpZymoXYytZFNDOmSg8wxbG/bebV8NkH7sNmnJGsMPuPefxQlpBLKxoFtGlJk9a0JIdprMqk/Jpl2FKd59nSsuaVf+/O+u5YDKABWXlOI0s+L7PqdDGnaOcxXvV3FMYIy35bI77LLD4FOUvTy+0eO2tPuGtvC2WMRXwlmCsBLc7ce1xvJj8oe6GiWFEOEEsb7OcscGSudb+ND/h4GmMxe1o7cmScsd3rfnSPjjc2ymwozUjqcJrz495fQsMtOkEz4xwuLsGpd8VgiwcCYmQxHMlzOM3GaXt7RRCvn5QSpwGmZCTEzHxDDDVOh5RRpaGshnOkEsWwGDeIOYiDIHVRi110Fqbh+K5kw+kU7Vx/DMM71mH1BtiK7pNA3j56FLnTRJIUqE176EzVJGBs3HsCW8vLsJMEEYXfsaOwBkPUpqZEFNfr9R2GKgxwDIoMapubm1IuNUxcjKIIMx32BNcxHMRIIk8Ec3e4hVajheuPdLAZDrC+0UOEERamMwRFgtWVEFuRg9yuI7cDbMUZTq6v4d6NARbFZG1nSdj5Znuvn7bF7KoZODIOiX3Yx2dcTDccwPMwcmuIYhs1x0XHs5HZMUKEGBVDGRPS8aZlZnPUHWApYZ9vDivL4a0AjWYdbfahy5zNDBbL6/jCIwv39XO43hzqzSm06gEsHtnEfdScADceuQ6+58r4lCRuIEtCrHOe8qAv3/lGYwoLc8eRODm2kgH6W+vYXFpCmEVIAg8IfDgWJ2amuCtdRL0POEsZhlaKmcYU6se4+NFBzWkisOgg68FrWgjzCCvJFoKsIU6oiqIol6T8mn4bFLtl+XVVep1HIeLBENFwgKTbxXB9HT2W7fqeaf2pepTLbPKZepT3et0q01zzapiqdU6J92Y+cyoxdTToY9jvIuoPMOoP0F+9F+l9NNA0WWHX5/Y0ENQaCFpN1OoN1L066vybv+ky+9m4B5sX2BbMRjxP/F3eJoaPeSJlyrzelCrv9WZKMS2jpzwzRkqENHVjNTqqPIaRXu1UepOZPe8NtrCeJfJa7Gvm1AlZXC1nKnP/sDeYQlmytbaNBsvIORKwLBU35mXmchgW6OfsazamXJLxpSFZ2comYrm8LNl4iv8xZ65IqgzJqnL06nJ1nqaZCOmi4HVmEUGcw8tRXKUHNYqMsZutSNa2IBeVfrovC85JPDt7ZKiNSdnVK6pVFCvKAWGjG2I4SnF0vnnefcOT0OCKGV/OCabI3Qv2+bLvl6VfzO4yeJ8uk0zYo1s/elSyxfHamvTxsm81jyMpaWU/r7hKn0UQR+4somGO2fnGKWOJJlkZrKEX9eUyBUzDr0twkz4gy0YYh9jgAYXP/usIc9kMht0MSZxhY7SFfu7hkB+gXW/Anl7AKGb4sDG3YByuq5mN08evQ2wB3dVVeEMPra96sMwBLLpdsGm23++j1e6gN4jRHcbG2IqzJqMBWElOp23bzsUBnP1cK0s92YZ6g9mAefS/dAeslSWsLIaI0xjdLMNdWxa+vATcuQ5sjO5/vpfb0fBt0Kyx7QMLATDt5JhrOJhuZeg0PbQOz6LWbErZnOcHYqyVuQ76WYHNMBbjrXqeIhjEUv7Mle2tXheDaIAZt41RuI7hMJPRJPVWDTWWD7oW0mGIXi9EdzCE5/uIc7pWj5AXMZKYGQ/Ocuac2T42h30Zl9Wqt1EkGe64+25ZbBD7k3LMBreDvVdihLa5injthPRvgSOh8gy1TgfHDz0U9UZLetJ4YvnaVthFNxrI8xyud9Cp7czspyl78obwIldcuOuu+R4piqJc7tJrsIR6ZgastWLsZTY55aIys8mjEZLBEL18GYXjwqJHRi1AwKwtBXPZnzy5SHte28DeVwpDx0PD47bMAAu7jMDCEKNhD4PuFkb9LYSDAcLuCvrrJ2RkFFi1wxJjP0BQayJwKDgDqf4J/AB132S9HdcrnbtpilWK5z2QEmOK5VIkG9E8kX0uM9QicDl+qrrPrhJvWcLnS9QasBotLtEiQY4oL8VynplebdCXAuP94BUe3MKBy2MYEZTb4t3kpgFZPuUELRSSVebL07QszC0MShFNt2mTxbUl1tGzwvc81AJPLotglr5m69QFlGqk2GmQCoDJPu5dp3GZdpn5Zym2mLDxO1SahEkTdGlYJtlyVm1NiOfqPGFWu/ybp9N/lyYz1aeK51Mvm/s7E9cfVGGtRweKcgDgvOG1bijZRo7lub8wY5t2e6XT82n6kvoDhIuLsIMA9ePXnTa7uxccX+Q0GlJSnY2GIoR5XTW/eDcF5zBuLokgDp0ZDIa5ZGlrZ3iPm6MtEcRzjRm0/Kas6u7GH9potX3k0y6Wu2v4/Ml7MFVr49ChGZy4dwt26sKZOYREhHuBVidAUPdkP6+vDmRkEqFDdO40kHZm4YwinPz8HbBm5pD0YoSrPYRcHW8nEuj5ucx1aljf2MSg1xVnzFrbwdRMG4MtlqmlWNwa4e6VHr54+0l0uyM4RQzHTdFPPZzYBPoyUevchTDDxmzTjCGaqueYqtmYrXuYqruY9RzYno3cziSrzcizcP1x1GbnsTnoSmZ9Axx/lMCKMuSbLKfjXOJCersahYVphyOXTSC1vAyFm+PQsXk03BsRbXGecIrjD/TR7PiIRiG6XR4ojZBaORK7EDfwPOyhXvMw1WqhyOvI6oBb95A6uSxm1Gt1KdXrR0P03RDr3Q2EGyNZTDFr/sYAhWGb2X5mVBg4a3xsawbz88cwP3sIDR7wTM5hzHNMW230rYGYqrXtFmoF5zoHchtdXbnKzkfws6KzaZFW8ycVRVH2D8ZMGffUaqGGBbNAGEWyYJ2ORpJRTvoDRJtb0s5DQWr6k2vwy5LrSSOvC94eGoHVG3KamTOmmlLizF5ljqoaDjAcdBEO+xhx/FTYRWQV6FoFshEdp2idZYONLS48BK5nzBId/ib7pn924iTzksvxSxYdnPk+zlEojcV0lZWeEND8m+LZ5WKqOGV7cn3uZJIlZ/k1M8qcdDCgoVc56sh2PDND2aPAr8livGMbYVmNVDLZai7mmmxutajLjC7bqViGncY5RkMzdoq9zcZzzBiaeb6LYEIwB4EvkxkonE/n82JK3M0+24vJTHN1Ymk2t6cac1Q9jzEAY0uSW1725Px0AjWrBLII6XKW8sR1uy8npZO3cfU+Q6b6DMKa1XYXkhS6UFQUK8o+w9XHxbUBar5zQcZadGOOVtdEqNIxei/4I84yaJY6s7T6/qzW8TEsqQZPp4FBI+tvIhtsIUWByJ5DOCrQ4Hiexqk/O3mSIaGwdFOs55uYrk+Ny7+kxCjkfEcGT/YNF8jCFFbDQzLK4YVNTDcsEUd/9wWTkb756APhOYGMeXDqLjaGMeKtUFTm5H7mLNwo92AFU0hrQLG+Cmt5SQwx/K1NxOurwHwfzakWioGNL670cPuJNax0gdV+jpC9SQ7Lp1Msi+jcy9aZ73fv6MBgsDDloxnY4DpBw8sxVy/Q8hJM1QvMTdsYuEDPqsP12oiR4mh7BgvtNkbxEBvdFfixjanZWWymMe4drSL9yqKMcXKsGtIRy4ZZaJzDdx3UgxpqgYtWmxkHSD8TM8Qcn+QmDpqow8k8rPR6yMMhZjpAOspxciNGLKYnBcCgHjTEGXrWspGkHuLURmp76EUD5EEO27elJH89WUe+RTvSHE4/Ry21McfH0xFcRluYgyOO4WCA5gGf59fBsZos32u22vJ9Y4Dv9XqnfA8Z0KcaHcy2Z+QAoDoY4EFis8G+dc7BdMxQyYwGKYUZG6IoinLQ+pPrdTkxm9yoRiiW4xMTGnlRMPcHGNLYyuWiKKcaBGORLILnPMuuz7hNUtrNqidfjimaOGJapkL2TIeybTTk5IQFtrew6ir2GO8thHaMPvO16RbyEb0zzO88faeZnQ0cH77jSY+0jGFiybaYThkBKGLNzDUai2dzucwySuw4dwnD44jaHr3RcRIjykLECau5IvRHXWykq0ZcMxNNMSsl2B58Oac5pF8aj7FqyQVqASy7LU7b4/LuUhNy/GPE9qA4kTFYnF89HPSQJMyGm21j+bLnuSKWg5oRykYwB7I/GCdPt/BR9Rvzc9/rPTMmVkJ53MscRTsWhyux7I7Fcnl50tTLO302+3ScTjxnO643JmbV7fu9aK2iWFH2Ef4AUBCTI3PN8wpkfCwzhPzR5QzFwYkTsP0AM+wNzmgUceqPWLK1Jf1NwdzcRS9fMavKDJZ0HO5KNnLDKrA4iBFgE8cX5hGGA+TdBLMTpdZ5nCHZHCHOU9y3sYT2VBuz9dK0hLOJl3rYPLkhBhrsc+UPZ0pxnASyslivu0DiY+m+DQRRiqNHjsFyAgzKuUNOUaBR8zDb4RghrkabGdBDCutyF4SjFFuDCMvrBVZXYvTDGP0hsL4xwmZ4D3pxgTK5fEFwAfT6WQ8PmHNx46yNI60M9YCr5LKhMhZjeZijm9YwsAP0LQruDbRsG60sR4Ah1kerSNZqklHPcwde0ULBtXnLl5K8wgY6rcOoNWqozSfoBHXUgyaibAQniVErMgwSzjimqVqOjAsSKU3eCgxTYCPh6IkMzRkfK1mNuWagGcCrUQy7sAtmDrYwYhVAQfMSFylnD0cZAsfDfNZAc+DAZ1ma25FRJTQLqbVrMtqiyB24zRqcug+nEcCuB3B8mm5tB30K3G63i9FoJOZYc3Nze7p57vj+MagmGYrYzNks6AgqMzHLWdw8mOIHIM9zMEu3FEVRKuyxIO2IGz9NMXMRycYUkyXX6VYkkx8i10EhbteBZKAnM8lS0nyGEt3zQdyfy1LwCor3Rsgs90i2L48TelUhty1kgYOs5SBxLYTIjDcEy5rp1JwNYLP0mDnmzIKXObI4y+tszmRm329u5gPLwilNp2TE0rZjszHyKsVyJZwnhXS13acR0nwXu2vqGH84HipKKZYjhEmIPo9t8hRFEcKOQnhMDjAzbtnwCkvOOZ5px76yLAS2Iyer6cJin5PdFjHNDDWdsqOUxxZmbnQUxdjshtJ2xOM0qVinYHYdyTCz9UtK1UuxzDJ1nk4nmKVkvvz8dzOZVa5Oo9FoR3Z5d3a/Es3nimSBpYEZVwwqihXlEsIfNslwnuZHa2VzhDDOcHyhJU6H5wp/vNjvyh8wmnI4UYwWy6qOHJHbKpOoVqs1/sGUecUbmxJgGWgv2ntkqUx3FVk4MKYaNgOgixUb2NiKULdbsBsZ7ts6gSmvDdo7UsjzhzqLUgxWu9hMh9hyWGrsohXVkfQjOIGLeGOExbuX0E8TuPUULbspDT0MQC32JDcKrKxvYGMjxCGvjc70YckMMhtqzXoSbDlC4Z++vIZ//tIqvnLfFu442UV/dBEU7h4EdoEjjQLXHbHRrhWIhuxzLqRc/PgRH4fmzOor+8jSqI+NUYiNYQGnMYcoa6LX70rlQM11MYVNJB5NSSLUrSbCYiAzGod2jqE1QGE3MB3MoFFnn22OxIpRd2qykn2o5SDIBqhbDrJ8DUW8gYbVwCCPsB6FQGIjcDtw2gGceg22zxJqF0nExesMQaOOzOFIjAR5lsDOEjhpDCuJ5GDF9g+Jk6iVFfDhwm/YyGP2BTtibCVl9hzFJcYkplZKDtbo1B1lyMLEiFe2pMcp7Bn20G1///mdnZ6eluwwT/ye87tM+N0Z9gbI00zeKw+cijCBVfYKV+LXpoB3bbnM95B2u0g2BnCb18Fy1GhLUZQrC/p+2K3WeAJEncKmzCRTkDKDy5FQNDyMHQchYyQFMcV1mU2c7E2+GGXXsl0T2eSxsRi3idlkCq0+F2MLtJkNrzVR+D4yz0HK9ewiQ8yZzFmMTIzAmKHNjfgVvcuZwSary8XaciAyy5xEPDs80akZNlxe4muIQDVjjxjXRByXotkI57Jse3f2uXo/to2aXRPDsknFnGScpVydYiQ0A814LGEWbCkAeWziU8CD5ywnFyssqlDkSWTmKYvw5FK2EWFihRo4sBrc1paMekxyG1Gay/Ehz4dxil6UIs9CmVZBbeo5NPmyxHW7xrnUPsvUPTjy+XqmEus0yY+ql5nHj5PkZcXV5Gkys1yVc09WJpypBPtKQ0WxolwiOO83WlqWpFSwsCBCYZIuzZv6MRZm6iLiTgcFLktCpZSJg+7TVIQBVwuZRaOD43BjA97CIQQ08chzeUyVRaa44I8WZw8Tu9NGGIby+HP9IYuSGIur6yIy2bvLKQ1OAdRn6uiu3YP1jRMo6i04QVP6nsI4xqib4nBtAYcOT2EQ9nFX/24MghDZMMXWsCsWGVtbfQwZVBo+Gl4Dba+DZToub6wj8GxxPR5GEeZvOoTCTlGr+5idnUEyTLB49zJW79pEYrPPtgWr5uIrgxG6mzFWVwZY7oW4c2WAO5Yoqi5OSY7vFJhpWphv2pgPHLSRIR8M4dYdTNXpvpwAsx6aCwEaHnusHGS9PvL+FjK3iS1WZXW7pq/JATLHRbI1RBavw2o20Jmbx/FGgY7MPMywaoVYOHYUh9pHYNk+RkmK7ijGJo2wai20GATFOZIZWx+DeIQ02cCo78BvHUFen4KNAv14FcMsgt3q4PD/z955wEmWV/X+d/O9lbo6TM/MRnIOgkgQURYBRVQwwENEEEVEBNPzvQVFQBQDiqAsEn0iIIKCoIhPQKIEBYUHssRd2DQ7qVPFm+99n9+pvj3VPd0z3TM9293T57tbn+qpcKvqdvU99/c/5/xO43ajTHwJJFmIXv8EhsMOOhSNRQ7XryPqW7C5+FAWcEvIWAzLYKkbR3V4MLNTYyJ4gkEBbE55K+V/Z/peWb4tF8LMbtZLkC5FcCYDmGtKtEQIZyW68x3EnVAEdBhGcsLE1+jGc8iHfdDwsz45iealh+DUR87pLPOjMVy60JXshZxFNBswNuh/VxRF2XMGXvX6yrnFqLR5WSRTjLJHmT8PQ+S2jdi2EYoB1ugYyPOCtUJ5W8qu+b4a9ZXJFyv90svivej2ZIwfs62S9eTCrNdE4dhIQVOsZEV4csxUSWFsm/BMX2IOF75FNBujecacYTwaRZXKmMAV4UzfitiAxayzTDJezkKLK7X8S6qYRm7UY6J5WSSPZ555TZFds3wxKqv2kzhgV0K5GF2HWYKMRpHLiAO2wx7rAA6dsE1HPru4b+fZyNyLCRRmovMMVpnBpAEmcrSoWV2gDOgeznBoy5jDhBnmLEcU5Rhy1NZSKH5aNKykUKaRKZ2xWYpNkcyMsi293ctGaBv8nk3TFKG8Viwzq8zzyUoo8xxyPKs8LpLPxxBup9mb71pRdjk0vErmF2CxxMgwEB09BpszUmemJWD0hwlOLA7RqruYaGxsdDXgfMF+Xw4y4yt1FLoMJiQ6cULMINzJ9spBjWKC93Ns0MLCAlq1GuJOF1ngY+HYSURRhlrNw/RMe9kJeGMxfOv8HE4uLY1EkMXS4yU0Qp+dQYhvuR6WvYTGgUsQtA6IsVHUCYGuidnaNCabPvJuhMF8B4fsaSTDFCc6fRHDQb2FerOGw9NtTDeasjDAWBbTDGohxC03zOPGIyfRtxwUg3kkaYooZF+whfnuEMcXB+j0cgyiXBwgtwJXnz16cIzN/Gt4JepOCd8qqdFR82iGwtLbFB5iNPMhmsxAOjZqRhOl4yI1IhT2AjoI0C8d5F4J1zeQDwt0igR+UUeetmF1LTiDLlBGGLZslM0GPHgwcxPBpYfQdFIU4QKycgHsurKmZmAHPmrzXbSsw4jZr8QMrWOiZYVo1WgKwkBrr7gpMyA2ywBh0UC/KHHCyOFbA0RxiCSL4PP9DBMshQs4EmWIkhhlyjKtEpZZR8320KbJSJjBNQtZdzfB0SC+zBC2ZL7maMYmhaUYxfDf5ygyq++z6VlIhwnCIx3YLX/0O+H4CZZAF1w6MRGULvr9gcxvbs9OIfA9ZP0lxJ0IadBC7tjodbvofW0JQastJyCIw9E8a89D3mxKvxtPzvw837MBW1EU5cylzbWVkYpV/68IZIplLg6mJbIwQuk4KGx7FFfHMsZrhc12COXxfmlgcuQTwn5pirkoRNbroVxckseyoohVb1ZQg9WcRs4+ZYrkbCSUKZijPKq2POr1tV00Xbphu+IqLb20y0J5NLuZ5wi53Bbnmfx75HS9LJ45kpJtPfmprLNcV5no5fFNXHw+9aH4uU4JZo9jImnMZQaAY4iQ5+slJduMRqOwelkfObPe42LZHvVWixC16vL+xwX3SChTNGdwRDzz3xw5lYug5uQGMfhanruc5DniiH4nJQb8fFI1zveOU87YrC7k73eVWHZHWfWzZJbXyypLC1/KnulEKhXXZpS3u4T/QqJnBoqyjfAgFh8/LmYYzmRbTK94cEi7NMGaQ9bvox9lWOzFqAUOmvYksqEhK6VrD0ZViXStVpOM8HrkHOnQ7cGdmZGMHQMN+47KLEeZZagXhczLPXbkiGQG04LZSzopN9DvDdHt3opmq472RGs03J59mXmJOEtktFEn7EuAODQ5jVkXyJIUJ/sDJI0QUZQivvUWTDUPYeryS1D0CyTHQ/SWejIywTnooIxG5kuGY6Ix0cKRhS4MrwUmKttTASYmaghsC0cXBrju5g5uOd7DrSf7OD4/xNH5gZQNbQeTTQt3OGTgYC3CrJ9idipAUPNhJSVyGnyFMWIUKCimTPb9cBU2RBxFKJMCGQOK1xBBZUYcXdBBaicobRMZxWMcIa178KYmUDNa8FMD/XwJYb6EaTNAbcpDnISIigzB1CEE9UkYWYq672Byoo2aF8BnT1iWYN61sCQzmgGrmEQeA+22h9ZESwZNpHEGw50CXF9mOQ/DHuJoKO7QOcuzOF4CnKWcYj6P4Zs2GqkBa8ASqBypU8LIU0zZHJN0APV6C7bNHqXlMjtmuC1rRfBW4pe3bfZvQEStCNvR9cjY5JT7CAVvwd/tcgJfSpzDFOl8CGfKl4wxy5+rUmjPrqOZTwJSHthFOH+CAyvhT8+gRcM3jshoDdE5ehydm1mdwb+pAFajBtsoYdkFao2a/C2pIFYUZT9Q9f9WkyjWFcn0AqE5FFtbbHvUTzsmbsi4SN6OLKCYJDJDLAv7I8POcVMxVtnR/4RwEZbjH+tBgJY/IfFIxkcxM5vRJGt04QSCKqCIGZbtiscFvUiaFr1EzNMF3QbCWbLORSr/PhXTRptnibZknSmUeU0hnVdSmlnpUY+0jEhiVTQsufAn2RZKpKDXBd2wU2RljG5JscxByKPVbbpDOzZHOVHwj0S/awenMtdrzhX9FbFMc5DRdSYGXzHSOJHfZ5LkSIYxErYelcWoNF0SHaOsMhecLTkH8OB4AWxe5Hc9EsubzSpzv1YZZV4zoyzTMZYfv7bXfbeVXevZgaJsI4Nbj+HksXnY0wfgwIexGEp5K23+7cOXoD+3hE4UYeJgA4FdoLe0BMzNyYHebdTh0EUyCJCzNLTbhe/7GwpiBrhkbl7KQjmSYHjjTSKE5T4RHxx5YGPCr6OXmwhLBogALTeEb4WYbFvoDg0szC2ge+IkWoGPskgwLEKEvifZwUunDmC21UbZP4m8PwD6KabpYA1LViftA1ciius4ee1JKb3toI+8UUh276alW2HkDgJ+ppqHm5ZuwdIgQZmZmJ+LcfLaDk4s5fjmkT6G0anV0/OBGd923cF000arnqEWxLi0neGQmwFhASOjK/EUHKMOIzSQ5TFiI4UTtGWERO4Z6FsxhoM+zJBlzDX4zF46PrpZhqUsQtEsERtccQ9lNjENpSZ6fczOmJhoufCdVFylczQwdGqoc1ZyL8bS9F1x0KnDo2GHVSJoTaA1NSUr9Z0ww7FBjj5XW7MBinzIomdM+w0UaYberZy9PClOnrA8rpggXFpC0ukBUSKumJ4ToOX5qHk1CaSWY4POVkV/KN8Lq9ZEGEdIohitw3dE67LDsDxf3DPZq7YZ0StmahS6WbG88LLsFlmJ3WUhvIrlFXXprWf8Y1C3Tdi+LeKXCyZiSHKgjmSBo5roGE4xPno/NA9LFpYkm8B9gYKBvAGrxv5yE8n86OSNvdozl1+GA3e8Ulbj84TjMTgLNINruHAw6j9WFEXZj5xJJItQpngpS4kFhkeR7EhJM02hKLAqcbM2C3imkUHnYipWHfdH7tajUnAu/str0+wpYCY5kIxyNZuecajKJFdi+ZRQHmWUPQpl24O/nFF2TZY0O2f2S1kWyiPhTAE9Vq4tQjoRkblqPxvLJdrsa17OOvOnU73PDjzDk0x0FT9pDsn3zckRaZwiHcaIisFYibIhLth06Jbya+5zuneLMzXj63K5mOHCoAy3Oc3CgMHdw0UPfgZOZ2A8jSiS49EYqSRFHKYIeyFMow/D4KJ6IVWBFMvifM3fsefD8QMRzI5fg8XqsXXOGSh8WaVYVTKOl15XFyZ7KtZmk3d60VpFsaJsE8OT8zh680lYMwfECINZ15irn9LPWp2Me5i5rAXPyqU02vSnkEUR4sEAg7k5yfJW2TOuvtkTEwiHQxEvHKPElVUpDer1pGw6XerCCjzJxPE1TX9kREVBUEaRBLespGh24KURat350VgmrwG7ZqBlF+BTTgy66GUdeM0avKLEjF2iUW+izBzEN96IIktgNQ7AbDoo4wh20qPLB8r6NJjSvPXoAobOEH7TwXR9AoFTQ3+xj7kTA3ypt4jrbo1w49EQcx0Z1Ltp2Btz6bSH2UmK8BhZYcKxAtR8Fy3PQN2kWUWGhlMgsBKURoacJc1FCjNLYUU50oVExibZfgC3GaDwKGoHSJMQcdgRF0uTwrVwEQ1SDPI+mqWPZmsazlQdhu8iLSxEYQcH0YIRsO8pQZ5GoDdUy67BnutLGRhiBrZRn61RAl6/wMKxW1G6Dg5ceUc0PZZW95BzxXahh2/cuoihbyF3qAVz6dNucsnBYE+RBQzmZGzUcG4I6+g3ZVSUXdKUzcZEYwK1qcvQnD0It16XYC0Bm4YeUkIVITt+AlajAYdu3/UanCxDi+OReF+3D/vgqe8UL6vmAKc0caHbKXueTp85KFlcWW4enWwxKEtw5mdfZWpy+sr2enBb7lQg/cXx3ACmW8hYKJ4QjYy6arAdDwbLvRquCGfJciz3i1NoV6/Dkw6ZaVKd2AxT5IMEMUvDp2tiwKUoirKfOZtIRq8HsyxF/PisZvM8qabiEnbVV3qhhHJVpYTmGvOuSiRzkX5ZwDOTTKEsM5y9OgyvsVooZ/Eoo5wl6MX9FeFaZZIpljlPmXF11f7hZ+K5w1mkEkVxvirTnK/6NzPCeRGdJp4ZNMUMjD3YrI6iUaXhislXTbLOlnxGcYnmJAWKyyxBP4tRlENg1N01GhllLPcqUzjLduzRoIVqaoOIby7iL2d23capzHWWI+YUkGQ0NorTTHgOQXFulAnMMoNRLMEo58Q0rBLhFMyOy+kRnohmuTicEmJJQoYu29WgBz7FZ6rIdFC6o8UGCvQspHEmHbdHmfKZwwfgBec+mvR8UVGsKNtAvNTBkW8egdlu4/LbHZTsMFfDrGWzhUazJcPhSZlz5upA+n7rlUGGzGlb7s9gQEoSeFyFo2P0wgLC/q0wmf2rjUpokoVFeZ4zOSkl2la9gWKYowjZK8PxOEviSBxxtFAvRmxz9A/t/324tRl5L51hiNShy6GF0p9EYZdw7CZm2ceztIju14/KLD22wJTBJMrhQA7ImZkjtzIRMXl4DIN8gJNpHyePU+g70rM63y9wbCmVUvHNit/bH6rj0AyNo2IkxQCtIELdMVFw9E9WiGD0pSx3gRVCMGNr5PTomgjMbNkpORMx7BQlbMuF2WCvTAOFU2Ki0ZBSYgaHLB7AKWO0p6Zh1dqI8gy3djoYFjGaZhtFo4l8lqZMrGEGhvkC/FqG6RoHy/to1C5B4E6gN+zjRHcOWeCimXJ9lnKMjpN0vLCQWwaaeYao5HzJIzh6so9+YiE2bHGY5OisRi/GZHsSdY+r2TTHqCHwW9LDW6BAVgyQXRYiC4ewuOzLVig6VDdb8Ken4LQnJNM7DoNo74YbkU5Nwj18eEUs8jvH6gN+v6Ijx9G/7ibYjZZkkaXca1nMVhlfWXh2jNHIJG6D/0tJ8/IMyfOApf/p0hKywVBK5Ljww5mbdNeMT8yLQ7UzwcWbpmTqZfXds2A3vTFRS2F+5teRE5v6SERT4PP9K4qiKJsRydUIqFBMJUWI2hTJgZQ0cwoBM8lVyexGQvl8nYrXM++qyq2ZTRYjUS6Q0hBLYokvBpCc4ewtZ5OJlF5n7EumSI4xSIboRN3laiMLvojkUTaZZcubmWvPx3DBmtnnzYpnlkuPZ6H5bxp2Rcvi+XQBPRLylmvC8V1ZdM85K6Kg6M7lHCMvRuM9Rz3RFgKX0yhG2XDJjFuuCOZRdnp5o2UJrwREIpfLFV9cTKDzdZQiSUeCmdfSh51nMPIEVplIv3PCERJpH4g60ufMvSVl2DLv2IVN0ez4IqAl/SximdltCwEFNC9yzjLaH2sXJm5rVBQryjnClUv2wSRhhFuvuwWo1XHFnS7lHZif74gwoQiRcpFeV/oZGRS6vZ6YW1WCeKXHZtnIoCo7qfqTKYa92QPIen2kna68LvuV/YMHJTuchxmyTjLK2DkREHdg1l0MygYGaYywNQ+jCBHlLtKGB7sRw7BSZAOuCKecI4TprAUrAk7OLeD6bAFO5sog+tQK4UxOwCxjGFmB3LfQLW0c7xW48WQfNxzr48ixEL1hVf58ynFxI2YaDtri1myi4ReYnSrR8mLk8Un0aAQVhXCtUDKkIYVmYcMqGEiBrlWOZuXaJhLESMRQw0YelqhZBVqOgWajCa8xCbsxCc9nX4yP41EHJ6IObPYARykilIjZM2OZ8IbzyJOI8hMHZmfRcqfQSY+i05/DdHAJHNeHZTUx05xGjQE9i5EuLiA1lkQ4znJRxCgwLEOZjcy5vwwcWZIhY9Aq6RiZysqp5R9EbbKFw80JHJycxESthuTYMZnrGBw+JFlWEbjsD4/zldLjgvtfxkuMVlBZUcCeK34feO1OTcJpt0e9vAyWgwFsjsC48kopMxPTKvbxJoWMueJsaNNvw0yBZGkRTp6Mni8nG8bouy2LKzHKbiqi1ZmYELO4jcaLrfrboNtomspK/6r5wynLmRPpC84HQymF43bLLJU+srLTkROu4LIDMEwPZW7InGOWWJuudZo79VbgfrRq6jytKIpy7sZdp0Qyz0nkccwKBwE8+jhMNqRHueopPZNT8bhg3qpQPu29MbFAh+uqL1lG8OWnSrN9D5YfiFD23eVxS8swsyvZZIrlLBI/FbakMQBLFrnKJtu+iMpzZbPimYgw5v6meC4Zj0dl26PbRiLaKHJZuOanNLjIblryWZhV5jzopagr1WOsQpNOZ2aQKfwtD770XHvwnVFJObPMJucK8z0aFgLPRlA/1StcCWUKZLmkmVxXiWjTKGAbXLGnWGYmOxGj1rgYoox6MsOZWXGWf7NHeTQyajmjzGy8Z8t+Me2dXbRWUawoZ4EHoT6ziAuLCByWqJjSo8meSs6UneuEKL0Al9zpMoTDgRhU8CA/PT29Uj5UuUiTapTSmWDwiY4dk4O7f+iQrI5WYw0obgzPRrbURfdr35T+D7vGMlaqoQJGo41uGiBME0QmZ9s6mPEPjmYWNx3EeSwH/bjBg6gNOzJwon8Cc0djHFuI0YlzFJaJyM4RpQV6wx56IdDp51jqnV30jsNSm5laicONFIcbOQ7WWCIcydiFk2GBaJhjflCC3ULUTkOaRJkW6m5bDtKJlSGzOPu4ROLGYMVswypRsETayJEZo1m68GswJiZgtafgN2Zw6eQVklnO80xKjYZ0fYSDxYUOBhEFpoOawxLzrhha5YaPg802Gi4zzB1cEkwit+qyMMCM5UzoIeiHo/4h1izlMYp0sDyDl1VMhswMZNlQ7taR0rHZZGkWg4AJ33PQbs2KoZbHUQljM6nNgwcxvPkWJEtLCA4fFgOqbCFEka5ZKTZo+NWXUuLRC/uSAWW2tX/dLbCbfbjtSfmehEdugV2vIR+y1L4/MrmqWo4crrjTRMuCf4iLKiFiKcWfW/1ytgWrVoM1OSmjjeKTc4jpqM7SpioSygkHTzY8cQ2l4M36PRG4smq/vB2eNJXpyEVz9BwX3uwsbI5IGjsZkvtZfr3LzDcURVH2O6cJ0WpO8rASyaO+X6n8CQL44iDdlCzvuFMxr9eaea0VyVudoyyJBckO+8BofXfUl1yNgZKWoeW+ZCm59k5llD0Xdbcml/GyawpkCuXxbDLPmSiSq8u4W/R2UgnozYo0aRMSIb2chV4R0KMMLMdVxVmESFy8E3TjvlxX2AbPVUbl1xwbNXLyHmWW6ZEyEsuji+UxoWGgaZjIshJZXiJJDaSZibRwUWI0F9uiEbdVcjAlSql740xqlmanQJzBNDJYZjIqIV8Wzb4bwHB3zqVaRbGyr8mGzJolI+OGMWOA6iDDMqDu/DziuXkxHVgStz0PTWa3LAdz3QTG4Wkxdup3l+TgSPHJrPD4gZJZYR7suWIqs4XXHESlXJWCkC68dOw7flzel3/4IJBFMmt1ZJbA/sgE8eIAw36KjM6ALV/G6bgsc7ZsdI7n6OdzyP1E7PcvaV8CvxkgzGN89YYj+MoNJ3HLiQEGgwL9fobFTozFXlZpmHOCn6bllZiwEwR2isDN0fZjTHg84I3GBphFgV5oS+Z0yCwoOAbJkPEF/ByR46NVr+MA3SbpVkwlV1oY5iMRXbMm0PKaaAVc2bSldyV3zNHIBrotmx4ys8RNJ0/ghiM3YsIe/Q66yRJc05Te36laHfXpg5jwGrCkfduX8uFgsi4rpuydjrrzKOJCer1Pdk6iSGK4Rh1FxrXW0UgiCl80DiGvezBqNXgu5zcZ8GkVnQ1gGSUck+XQJgI3kD6nKsu7FmZT/YOzCG89iuGREzD5vmnONhXItRhbyXii5ZIn6f89tePt2iyshod0aRFlye9wAbtuw79kdrnk2B712/KyPH9xHJ7gWFdeOVro4Wo+N77sDlrhtJryvUy7XfleUl1zM9Lf3u+LMF/5PJ4Hd3JSTk5ojMXnMRNs8ATJ8+RkZG2598r3aA+MbFAURVHWmZMsfb/LApntWZ3uSkxg6xeFco1z7JfFrsSPMaFcuRVXjEpwV4vlrYz1qfqSGb9W3t/yvOSCppOMW8sZ7FPZZM5M9qTvltnhCmZgK5EcZTH6UiJeikgcF8nMuu7Eoq6UqrOXaAuZbGajmc0N+bmWy8mjjO1rGYY0FU3DUXbXsKW0fCReaRfGdMfo+St12PyVuoDDKSViGlZIyXXK6R005CxG5x4U2C4dr2lEhhIWJ3pkqZy3sOz7sjzHznUUqyhW9ik8OFLoViubK66GPHD7XKly0BkMEC4swAojTB04AGv6gBgDMON7bBBjqd+F65iY8QMkcSpCmOJ3o9XN9QaikyRMMDxOx+ECrst61iFKDmCfbiPpHEc0iJHARsKy3QHdAgvYbhO12QNoOw7SJEP3ZIgBYswVPdw0T5FbYGGRvSomhsktGEYJjs9HSNLzUL7L0DW76WRoWAmmvAgztRgNP0JuZ4htA4U4I/LwRjFnIC5p81/jBCG4ZYwwc9E0fRyo2XIQz+EiLQ1w+oFtQQRmEPgIgjoajSYCrkwXBvLSQkTTqZDZWpbV+nANE0WRwewvoODoJ7vAlN9CN7DR58iGNEPbm8KUO4nAC2BkgJsbyAcpMseCE1BRdzG46ST6DJZxKtum6yZ8H0H7MtQ8HwhqYjIimWP21qQFrLyEX3B/OKg1fHh0UjYaKMtJ5Gk46puxlntxz4LJ92bWEB9bQP0OdTjtU4sqo57ZMwc6uzmLpO6O3MiZQ75kFm572WlqE/C1OHv4jO/RceBNT697H8u5KZYpdnlyUcGVYkVRFOXiZ9T325CLN56pDYdyrpVyFnGV0eW5FmM7HafHYk8llKsLhTKTE9Vc+7V9yluZpSzvbyzTTSiSq7LrIhqNuBSq3mTvVCVUw63LZUVQLgtkXliqPBKJhpQmszw7sH0R1pvpS94J+L7Yd8zLOAUnmxTpaOwV3bxl/FWKomS5dIGCY6MsG64VwDGskRkZRbNhjcq+mRcumdg4dZ3mOcIkWy675nWOkBMsRiv9y+XXJQ5Vzlw7hIpiZd+R9noiHviHyl5d6ctlCdCATrecj9dFdzAQ84JmrY5sYgbzVg358ugXZuMo4mZn6jgwObKlX2+w+ZnIwhCdIycxXIqQDdhvaiALe0jjGJjyYM/aSK6/EcMY6HMF03JQjzjc3YfRMJCaBcLwBL7wrQGu/9YSbpqPcGuvQCc69wOKYwINJ4dv5XCMAqaRS8bTtzL4No2/SvhuDtdJZDHS9Qw4NYolAw4DQL2OdhCg7dekJ6UbmkhSG3BraHChoSxwfH6AadvC7HRTMu8RZ9MOI3hFjrbnozXZhhc0JRvLhQs6JGfHQlmMZFhh6KwKz3P2rXDlt8jFiXGQLCCjU3LPwoTB2X50LG6g5TSR9VMkcwtwbRMpzbtY0hNbKEOWmFOJezBaE4DH1WxfBtuzv4al8rb02RigP5OscjZMyQDL2KVhiqwfA50YBQ2gPApjE/Zy4NwM3Ebai6VftywjFAnHImz++RVuuy0nBlyhZ5/ubYmIYZ3/qyiKomyQqa2ytDzPShYXgfkFEaoSc1mxFASjxy9fxhEH5rGs8viIqPMpv67mJVejoEbZ5EQyyRTL45VQUnbtuTA5DUTGDrkIgonTSq7DLEY36mOp7JwSyTb7mEfZ5N0qkiu433xz9F7HYbY8HRfKOad1cMFiOdsuYtlZZe4VWMGGfdiczEKBnKTMWNNZO4ez5jVva/QsRtlXxPPzslrJXkZvZmalXHN89bCzuCiZYiszsFA4MKwArcDBRIMHMwqk0dw3zkU9Ezy4plEsJak0C6JoLmh9v7CIxVvnkEWGlDe7Na6YnUDqhzI6yDwRITsKJG6Bku0xRoh+YuJoYWEpB46dyHD9sRhHO1yFG38PZxfENO1tugUaLsVvAc/KUJdxRhTA7O+gs2SO1IhhGKlke6UTxKCLsyMD3mv1SUxPmjIDj23MZcrVQRNm5iAfNLCQBOCgJMfzMDE1AdcP5GC50EvQnD6ASw82pf+Wu2/KAlo1D1gcIO30pO80GdJdOpPVSrdZgz07CTYTc0xAOOgh7A8kQJqsWOb7NWgiZcI1roAVG7IN0IE6T5B3M8RlKDU9xkQLeeChdDmM3oXhjQbV+3SoZBBmSY+UCrE/eCSGzwaNmyiE0y6dlCPp2WW5sskZvO76LptieMU5vymN2ngpYAU27BZXpEvEJ04ib7dPK+ffDBTDt7UgVhRFUZTNClC0J0ZZRPb5Sj/yENnJuZGzNUWtlFpTJPsr52hrjUhJ1ac8nlUeL7+muFsvq3z2bHIALDtwy+vwfESyybG0U2W9UyZep4Ty6LM1vQAT/khgi8t1xuq4SHp4l6Ixkez4KyXXu10kV8ioJ3GNXp1ZzvLsVFaZ85s5YWVlRjTFMn1UmFlmn3J17ci2ar6D2k7WS69BRbGyLxAn5xMnxHTInZmB215fONAQK+TqoNNAYlqYbHpoNzm/7swHrWp1MY8jDIYRhmGEOE6RrIyIK1AmEcokBpICQeagZjvIwmPo511k7M+0LHQHwJF+giOdEnNDA3MhcKJHN8H1XnV90Va3c0y4CdpeLDN8DT7OMuDYBVpBjpYHBFYpgpZtqhnLlhHBCzKYPgOXj4RDXg0PnkNLfWZ6bZnJy8zuicUEJ24pxBDL4Gw8l2MPArh0yTZLNGwX0+0WJibqsNgbawODxIBpBbjicBu+ayEadNDvHkXWD9GfryGoT6Nxp0tRmiX6nUWEC/MyhiktBii7fZh9W2YPG0glO+1IP2uOpLRQmOxRrYESPquVMq4JxWgoge04CFo1+DX2+rAfZiR2T13OPxjJfN3JQOb6cuQPZ/vSEZzZf4pmmadrYHRfyDLjfJXpldOmOcjoUMxsMVelk/l5BJdcct7vTVEURVF2G2KMRbdqjnXC1Kk5xBTIVT+yzKfnOD0mLQIxxRpfaKboXduWJr4rTEgsZ5R5oaFX5X5dlV+vFctnKr+uKqGq3un1hfJyebg8wRgZUDKT7Lqoe02YtWmkJc1LmUmOVmeSHU9KrYMd7Ek+H2yWT1s2aghWl8FzZNNyRlnGTTGDLnOiNxbLawX3bY2KYuWihwfb6NhxKZH2D43GGJ32mLKUXmGK4mFioDAszE7V0BqzpN9o2/HJk0h6fQzzEp2slB5fozRh5zQRKGBmNPPqIysSDFNgMMzRiYATUYrFDFiKbMz1csz1MnCaz1ZgtrdlJ2g5MSa9CHUvgoUSRu7ANDyYFjOpCUwzAdtkA6cQJ+eSH8soZUSRa9oifj1vEqVTh+XUMG37IpjjFHCpQAsDKQ2eTBeHZtu4wm/Acn14jZaMPGI9NeWlUZRIonD5AGig6dgYdGIcmVvARMNC73gXx8MOomiAoqShlgckJ2FEx+H2akhoyAAbQW0CfqsFj+7SaYysiGGZHmyXr1dHYbkyiskRtZmPzCDYA8TyHQpNyxKjq+0SvpuBbs68cI4uhS/HXWV9ujEnI1Mq7nrXgjPhjbLI6yy0MBi6U9PiPE4H5/HeJ0VRFEW5GBmfQ3yqHzlEPmRLWwcpy63F0dg/JZLX8WgZF73rlV9XGeXzdb9eTyhXRl4Uy/TY4PtP2aNc9UOzIo0GXq6Laa8tyZDIzGVmMt2tFzlmiX2+zCA7NFD1ZVbyXsSQirtRCfV4M5j0F4tYTpBKhjlZJZYPNWdRc3bOjERFsXLRIn98zLotjlyhg0sOL69KroYHyU6ngyRJMUzNkfCbrqPBDN+a7WXF6JKmPMAmCI+fQMoS2FYL9LDKbjoCtzOPNEpwXbfADb0S3aREXBiS1eREo2N9uhiOG17Ree/MsIw5sFnynMmF44RaboqaU8BxclhOCg6ddRwTbn1KemPzgmaAhQSYepkjECv9XEqQpNejVkfg1WRunMEDr+vJwZq3l3QYNLl6aiLlnMEkxUKcwKBDdGtiVbCg4KMbYU7RXBRw6jbiKMXRzhDX33pSRheZRomsW+DEAkfusGy8BcdvSKkx2jMoUy5GdKXP2K/VUHo2QoPmDClKm30qLVgOZw4H8p4808AEZwyvGW+0W5CZui6DfCHZYQZFM+AMvrO/V54U0AUzmV9QUawoiqLs437k1qkZxMujn1hJlcyx1Yv9yKNeZBp3ncnXYr3yazlHHMson6/7dWXkhbG4LaM001TGFVIory2/ZrtWy7Ex4bjILCAxCkRFgoUkxAKL/FiuzCwyfVt4DnQec5J3A4a4T496jseRDH+RS8Z5J1FRrFw0VAcfjpaR8TGdrvzMg6o7NSkHLK4W0qCBpTRyoC0K+XecFohyHvAcHJoK4FsG+scXkbBg13dkVu9wOEAR58gGGbKlIcBMnu+g9Byc+OINOHash5uHJW6KbJwcnvbuKL/P+hksFKg7GWpuJmONgiBH083hWbEY1lOwW46NWs2AV2/CDHzk7H+2bQSWiZbHA6czMq3y6ZYYiMNzOghR9gt5nN/2wCG+OcuT80zGI1gsfWm04NcaK+MSKgZphihM0M5S1GWkTzkaGk+Dq4SOzUNkcSiZz8R2kJS2HNxqSQeulQKNOqanW1JebRrMSvvwAwrw0UExzkYuhDHHDrHMnLPz8ljKtafq06j7ARymufcg3CecCbxV6PIcHrkV/W9+c3m4veThJSsuY5PoAn7ppXLSsFm4is3vvBpiKYqiKHuFVTOIMSkxcGU+8nDkbD0+H3ltP/KZtrte+fV2ul/L+VXVS70mHo9EcnVJYcYJvCwfZcrLApk5EslDs4uuUQKOA9fjWKs6anYgZdd7pR/5bMh+3WFBTHb+HSjKNkCHwOj4iZUyFTHCqgXwDh9iXQwGw6GIX2aDOdZH/gBNU0yPBhxzFJUIjAJ1u8DCzT0s9EIZ0VOkCewyg+tYGCQ25k6GONmNMB+mmE9MLGQOFjMbufT3bmF+HgpMuKmMNmq6GZpBhnYtRuBmMJ0SNsf7IECS+8jKJmyvCW9iCu12E34jgCWOzwmssg+nSOHDQjNoo9WagkNzLA5wz7ORO3OewXJtlO0SZT9HuBDCannw6oGUTbO5tTQMDLIcc4sL4gAotb5lIVnifhTDKSI0mUmXObajhliD+WG6VLOfxPVhZwW8MoLT8GBkJYzJSdRnZuHUz5zttF0bdTYer7B15+WLDQZ2/5JLZNFBxCx/J7LbPQn0abcjq+X+oUNnNnrrdKXPnavs1TZYgsaTB5aecZ7wVoS1oiiKouwkFJqnzFGnV+Yjs+XotPnIIpJHgvpsInml7HcD9+vxrPL5ul+PXLernup1xDKzy0mKIE3k3CtLYsTDGHHWx1JxK+aZoHAc+EENtaCBWtCUMZab+YzKxqgoVvY0sqrX64ljLx2l6bzLecNVNowHscUTxxFyxJJdQxzniLtdZB1e+kiHQxGOrmdj6Fq4Nc9xfFjieGhgvl9icVBiPizRSTOUSJZflet4Z3cGrtHwystQN1NYRj7yxTIM1P0CE7USnu+jXqfIZaaXRlu0xHJh51y5rKFWr2Nyoo7ZqSaaDReGmWGQROiFPcwN+hiEGWqGjVZ9CgemZtCqN1ZWKwspRRktEORFhrLIRj01EymGcx0MO33M9zpIrQJZyZl0sjPhZAVsGnBxPpPDObsWZjwbjawpJb1ug/N0R47PBvt1fQp0ml+YyOMMaTdCnkTyOb0DLdg1FVznyloHzHH4HadxHFfLR6vna/4mul0kC4uSeWfQpYHXaKXakIUeBluusA/7fclKq2O1oiiKstfnI2PVfORw1UglnsNY/tZEcsV6Yzc34369NqO8GffrdcUyKxuTRKZrMIbHUYgw7CHsDTA/P4956UceOUNTHAdBA7ZHE1JbxDMXv3nesNdMvG5rVBQrew5md7Nhirw/RLK0gDwawJ2dgjXZBtVlkpeIejGWlpawePwIim4PTlQgH/Yka5rbASLDkUzvktEQs6v5pRTznQQLgxKRVDlXPb+iZM/6niyjwFQQYcqPMeXFmKlnaPmmjPwp2W8LB1ajifZEC/VaHTly9OMQqZmjKGzJ3pWxCSst4dZLBLUhfC8GzA5OLgFHFznkfNS761kuDjsB6tOTGMBCbjqYixIsxAtissUh6xG3zQMoikqLI+d+Y6Mx3y8HrWcWfLBHuA7PsOBlo7Ig0zJhlBS8towbyvvsV6bDMoPIxiufFkcRzdRRhKMFAzovKxcGLgCNXKoXEFx6yqWaIpkLRAyeFMLu9NQ65dL1UyZx8/OIT84h7fXhH5zd81ljfv5swFEQLLfj3OiRk2d1gsT9wtnke/1zKoqiKJubj7xi2iUiuXdKJFeZZJZmb6Lc+rTX2cD9elwor3W/JuuVX59tprKUkHNhWxa363AxieaYE3YYDTFkm1/Ux0I0AJY6sEsDnuHAt1y4piPbYB+2wVY2x15JIIlo5rVFA9D9nWlWUazsWngQGaQDxMMebK6ShQnyxS6ybh9J2EdSpkg4PslwMZy7Bf2CQ3lsGKmNgqK518WgS4MoCycyC/MZ5/za6LAMJauyvpvHMVlezbm+KWo0u7JjtNwY7SDHpM+DzGj2rUkTqbqHjCODikz6eGscb+RZMBsxhmAZNzPHJZzchFFkMDLRnZg6XMNEk+6EnmhxHmApUE2Ts+18OKYtCldWGw3AL1jOEyJMcwySTHpz2XrimRZagS+W98ziltwztota4IvRBHs3eAjOevGp8UGTHH0wOiRwfJA4J8epCGNnwpfM8NmQA7eK4QuO9EJNTyE6ekxEIB0w0+WKCY6wCC6/7Kxzjhn8/NlZZI0m4hPHEc/NITh8GLsZ6SUbhvKZS/a1m8tBnCcivC3LVoJ6ZWRSUc2/XNszryiKouwP067TRfJYJtnlOdAok8zxT+fiv3Gm8uu1WeVx9+txU6/qwts2k9nl+6w3WnIhWZEjTEMMeUlCRGkKI2eLIBMhNlw28LH6MYwkZq7emLkslJcFMz1N7EpAU1DbF3UMVVGs7CroNjxIhhikIaKwj2LxpAx4Txb7yHoD5DkwsIEeRyjlJY4PgfkwRr9rIA5NZEkpc3ez3EQ3DZCVW+9PNY0Ck16MKT+U64kgx5RfIPAteDxQUWSy1NnnCJ5ZZGULicHSYlfKiU3bwGAYSobYl9W4EnESod+PYS9ZaHseLqvVMTlTQ0AxbZbizmw5FtygBsPkXFtLsrkcUCT9vSsYIoqzrEAYjcS1wdFLJtCuW3IgpujlyuXZVh4JxS4dkukIPX7w5Wxd07dltJCMD9KSm10HhTADOHuLOSuRIyuYQfYOHNhS0KJQLKenER9fvxx7NyCOo0sdKfkWJ2/XgeG4cnKDOEJZlLDrNVj1xmjF3zBWHD8ppOUkR7PDiqIo+571RXKEPBr1JXMEVLWQWmWReb3eCKjNspH79YXIKtOhuuk15MLXiLMYwywSkbwoCaFc5iHXnIY4W1Mki0Ftlsl19TPPK8psIFVlpwvnZYEsopmL08uiWaaZLGed96B4VlGs7Dg8APSTAXrJAMNwiLA3RLy4hGjuODr9BMc7BhYjYDGx0Y1NDCKgH5sIZZLRuYs1jjZqWDS6ytFwEzR8oDXhojFlwmlYaLYOS4Y2yeg8yONAiYUoRFKU0q9R89oI7CYLo+Ex75rzD8qAY5iYmPLh1nnwMhA4LlpBHfXCgzHIEeYxUiOD47sr/SWj2W0FogEdgkdZbN5Xr9flIMqTfK4s0tyBPStcdeQBttVqrRwwz1W4blQSPSrX0UPEbsadmUZ48y0okkXJHNM461xgLxZFdbK4uKuyxRTpycKCZIfFGGx6ShYDNiNwqxMfRVEURdl0uTVFIc+zRChHK+7WFHrMILM1R0Qyz83OQ/ida1aZonjtuCj+ez2xzNfgzGNepoK2ZJElg5yGy7ORlyQBw9nANS9AwJGQaxytubAsBmDMLueVcM7lZ5n4EoYj4VwZ3Z56oyKUYVrLgrkS0GPi2TR3Va+znvEqOwbHAXWjHrpRF4NwiJu/uYDrvzGHm+dDLA6ATuRimJ3fnFb2+k56Gaa9AhM+MOEbaPoGbKcA+LNXR6tVQ2QBXYQY5DEcy0dg11DkHkqO1TVbSJAhTGL49jQOt1uo+R48x4JtGXBsXptykd5dZqZMC3U3wITXlIPRChOjjk4e5AaDgSwISJ/H8sGRArgyc+BBkPOTqwNd9Vg+hmJ4vI9F2Z+wRNo7MCNBhWLxXJHv3+TkKFscx2ctvV4PnjwwwK1dTWewZGkz+5h4MrHRSQRfV/qh0+RUS/9yVtg/dHDFREVRFEVRLhQsGzbHjLvE3ZpzksNouXJxkW6mUrXHdiXLY7n1slDehoXYjbLKa8VykiSnieXx0uv1xDKzyC2vIRduM2IWeVkk9+K+JJpo1lWTSwDHckbClbH9LJ9NhDMF8/LEDLY4VeKZ10UyEs+nZZ5Hb172u3dw9pzOP7YLFcXKBaOaBSyUQBqnOD63hJuOLuGGY4u4+UQHJxZjdHoZliITWVn94a7vuLsejpmj4aRouDlaPlBzTTQ9V/6gG4GDVtNGYTso+Eft2HBcdzQCyPNRGHSaPopbshCW6cAzm5gxpkDjZY5rangean6AOsuRLQe+52J6avI090DO5OXqW17m8jM/Mw8mZ5q5xoNVu90+42cLgmDVCmFVFr1bVtSU3cF2OUfzBICO1bwEHGW2BbL+ANGxY/IzS7r5nihmWYbGXmc5gSDmaN4kBTxfb6X/t9tDPHcSpu3AnZqW2/g1p9i3ajX9ziuKoig75269MgLqlBO0ZJOZSeYc46rkWrLJnEvMTLK7ZZfrDd/DspfM2vPP9UqwWVFIAb1WLK/tW+bt4lbt+JjGpLQvjgRyhPnhEuaxKKKY57N1J5CS6zPFYnHO3sRn5XuuxLFknXNmojklpdhxoy8Vxcq2QPHGVSuW9va7IW49OcCxkz0cmRvg1vkhji0lWByWyEpjy19Dz8wQ2LyUaAQmJuouDrR8HOCoolpDhplTsFrM1JomirwQl2nbttBoePB9F45rwLINlCZHENGQKkReGDho3R51t4bA8+DbDjzbETHLP1p+Hl5XB5KNDgbi5GxemD/k9UprFOWCmXcxW3xia9lizoWMjh+H3ajDouFXp7MikBng3PYknInWqEeJ5iacGT43L5fK8TPr9cUtW7Lee7APSVEURdkfVE7QvFSL0pJNFpEco4gjiYNVRlRMqpYfT6HMaqrtau3ZqAR7XCxXGea1meVxoV2d59btGlpeU54fZpH4+7C9kaXWLKuWMms3QM0ONuVbs9F75j4BLzuYFV4PFcXKOZFmBW4+toTrbprH9bcs4taTfRxfDLHQSxFnG60kGWctdW66GabqwKFpH7OXtDHZrqFRt+HTMVn+hgwpU677NdTsGnzHlayuZdGhGcjLTERvUiQoymL5MkTGeXLLNZm2aeNArYmGV4dvr/8HWZUpK8p+gkZdLA3jmCYaV4lAlf6iUsysaPomK+HLAZ7iOTp2VMStd/DgKEA3m3JywBVgyfIuB04pCePfVLs9Kqnu9yXDzH5hjkmqTE8URVEUZc9lk1kBNdbGNDJ7jCVO8nqVUGYcpTimUJbrkVDerkXhM4nl8TJs/ry2Z5lUIjmwXDS9GlKeV5cpojxGvz8ae+g7nmSQqzLri4E9I4q/9a1v4dWvfjX+67/+SwZVHzp0CI95zGPwzGc+U8yItsLx48fx53/+5/jUpz6FY8eOYWZmBo94xCPwi7/4i5iamrpgn2Gvwbm2J5dGWd9bTnRw87EubjraEQHcCQtxV96q8DVQInAztOomDkwFuPKSadzucBtXHGzj8tkJOQFPUzoqG3AdE55rw1oeBSR/zEWOfjpEPx4gybtIadLHy5irPMcQubYjf6QmV/To5GyY8m+WQV+orK6i7HVkMWhmWkRxsrg0Ms6oWiDk79BgX8Tyv0fBmwHdP3RotXv5WRyseULAFfbtKv1WFEVRlN1o4DXuhyFCmaXXcSJiWUYJLo+EIjIzmCJZLss/b7NYXq8Mm+TLYnn8mtWf427YLs+vjWAkkNMQ3aIH0xqZeTHRxCzyRsmmvcCeEMVf/OIX8bSnPQ3D4RD3ve99ce973xuf+9zn8NrXvhYf/vCH8ba3vQ3NZjXG+szcdNNNePKTn4yTJ0/iLne5C6666ip8+ctfxlvf+lZ88IMfxDve8Q4c3kXuqxeavChxcnGIm4/38K2jCzhyooejcwMcpfAdbCR8zy5+PSfHRM3AVNPB7S9t43aXtXHl4QlceWgajeAs5lmBs/Efs2WjbbXQ9lsyazjJk1EpBv+jkDZH5c+Kopwba1e7ZVb2mOAdmY6M+qn4szs1qSXPiqIoirLZqQjjMbYoRkJ5WSzTbDLrdcWcqkJKsCmSnZFYFvFMsbyNzs3WBj3BVSk2RXIlmO3chps5yJEjThIMhn0sZAtSWMbsdMNriEhmVWdVnr0X2PXqgWn9X/mVXxFB/Ad/8Af4kR/5Ebmdqxe/+qu/KqL45S9/OV784hdvantXX321COLnPve5eM5zniO38Zf8kpe8BG9/+9vxwhe+EG94wxtwsQnfOcn49nF0fiCi9+YTPdx8dAlznRjFun2+5Mx/aK5V4sCEjUsPNHD5oSYunW3h0tkmrphtoV7zL/iJsme7clEU5cKxNuCOTEcCgBdFURRFUc4ZnivLPOQ1FVajMUjLmeUkXZ6nPETazU5VcC3355qOvSKSV8Qyf14nI7xdpdiEWeTxcuxhEmIQDbHU7+Dk0txoJJTMRB71IleO2Gsv59qfvO9E8fve9z4cOXIED33oQ1cEMfF9H7/3e78nZc/vfOc78Wu/9msypuZMfPazn5UM8x3ucAc8+9nPXrmdv5AXvOAF+PjHPy6X6667Dne6052wlygofDsj4XsrM71zAxw52ceNRxcxt3Tuwtc2S0xPODg808Rls01cebiNyw+2cMlMHe3mmZ3oFEVRFEVRFEXZGpWb82lime7N2fKMYIrmdPSzjIzKslMtTuOieVkkc06w/FzNDJafrXM+lzc5Ssk0VwRzE6eqduM0Rjfqoxf1ESYR+lEIN7HhGo5UdY63Mop5mWWJjttJc9ldL4o/8pGPyPWjH/3o0+6bnJzEgx70IHnMJz7xCfzAD/zAprb1yEc+8rRVCf4Svvd7vxdvectbJPu8G0Ux/xAWupH0+N4611+5vvHoEk4shMjPQ/gemvJxxaEJXH5wApfMNnBoui6XSRW+iqIoiqIoirLjSMtgVYZ9pnnBFMu8lsso01yGo1nBK5nmapsUyCZFsjUSzBTK1W2c7MJ/88LxppsshfYcDwd4aU4jyzMZ90Q36zCNECGV8ae+6cKzPFgwJeu80xnjXS+Kv/71r8v1Xe9613Xvv/Od7yxi92tf+9pZRfHZtlUJYW5rNzAIU/zzp76F625ZGpldHe8gK87R2dkscXAywBWH27hkpoFLDjQk20vhOz3hw1w2s1IURVEURVEUZe+xMi/4DBNURCyvzAnmNecGU0SzZDtBGXF2cL4667zyAsayODbFcHNFLFPQLl+v/ZmXhuWj6dTEG3c07mmIfhqilw3ECLfucFrFzmqRXS+K6RRNDh48uO79Bw4ckOsTJ05s27bYc7wbePM/fxn//KkbtjDSqMSBSR+3u2RyWfjWV66nWr5mfBVFURRFURRlH2Nuck5wWRSjC4Xzskge/Tx2O68ppot05bZ1xfQ4hoGGaaKGEkmRI8p7WCxPwL/8jqjVNmecvC9FcTU7iz3E61HdTiOu23JbtwWcx7sW0ygxM+HhdpdMLYvekfA9fKCOmQkO01bhqyiKoiiKoijKuWNUWd9zMOyqBLUI6ZWfy1M/l6NrtyhRFxFdwnXOPM4R+10UswRgfEbWmfptN7OtzbCZ17steOpj74HLDjZlXnBV7nxgsrYyt1dRFEVRFEVRFGVXCuo9xK4XxfV6HUtLS4jjeN37OZqJ1Gq1TW2LnG1b1eN2Gs+x8JiH3G6n34aiKIqiKIqiKMpFy66X8LOzs2fs8616iavHbWZbG/Ufb2VbiqIoiqIoiqIoyt5n14viyin6G9/4xrr3c6bw+OM2s63qOeezLUVRFEVRFEVRFGXvs+tF8cMf/nC5/sAHPnDafYuLi/iP//gPeJ6HhzzkIZve1gc/+MHTepDTNMWHPvShVY9TFEVRFEVRFEVRLm52vSh+5CMfiUsvvRQf/ehH8fa3v31V/+9v/uZvilP0E5/4RExNTa0SuNdff71c+HPF/e53P9znPveRecWvfOUrV4Rxnud46UtfiqNHj+Kqq67CXe5yl9v4UyqKoiiKoiiKoig7gVFuxrZ5h/nsZz+LZzzjGSKE73nPe+Kyyy7D5z//eekBvte97oU3v/nNq8yxbrnlFnzv936v/MzsLx9fQaH8kz/5k5JlvsMd7oA73/nO+MpXvoKbbrpJHvc3f/M329ZT/MAHPhCdTkdGPd3xjnfclm0qiqIoO8/tb397vPzlL9/pt6GcIxqfFUVRLk5uf47xede7T5Pv+I7vwN/93d/hmmuuwWc+8xnp/aWAZYb46U9/+pbcohn83vWud8m2/u3f/g0f+chHcPjwYTz1qU/Fs571LExPT2/b+65crinmr7322m3brqIoiqIo547GZ0VRFGXPZYr3KizFXlhYkJ7n8Wy1oiiKsrfRTPHeRuOzoijKxcntzzE+qyhWFEVRFEVRFEVR9i273mhLURRFURRFURRFUS4UKooVRVEURVEURVGUfYuKYkVRFEVRFEVRFGXfoqJYURRFURRFURRF2beoKFYURVEURVEURVH2LSqKFUVRFEVRFEVRlH2LimJFURRFURRFURRl36KiWFEURVEURVEURdm3qChWFEVRFEVRFEVR9i0qihVFURRFURRFUZR9i4piRVEURVEURVEUZd+iolhRFEVRFEVRFEXZt6goVhRFURRFURRFUfYtKooVRVEURVEURVGUfYuKYkVRFEVRFEVRFGXfYu/0G7gY+da3voVXv/rV+K//+i/Mz8/j0KFDeMxjHoNnPvOZqNfrW9rW8ePH8ed//uf41Kc+hWPHjmFmZgaPeMQj8Iu/+IuYmppa9zn//d//Lc/50pe+hG63i8svvxyPe9zj8NM//dNwHAd7le3crx/96Efx1re+VfZRv9/HxMQEvv3bvx3PeMYzcJ/73Oe0x//Zn/2ZvPZGPPzhD8frXvc67Mf9efPNN+ORj3zkGR/z6U9/+rTvK7/Tb3jDG/DVr34VURThDne4A570pCfhx3/8x2EYBvYi27FPf+qnfgqf+cxnzvq4Sy+9FB/+8IdX/v2ud70Lv/Ebv7Hh4+985zvjn/7pn7DXueGGG/D4xz8eT3jCE/Cbv/mbW3quHk8VojF6+9H4vP1ojN5+NEZfWG7Y4/FZRfE288UvfhFPe9rTMBwOcd/73hf3vve98bnPfQ6vfe1r5Y/jbW97G5rN5qa2ddNNN+HJT34yTp48ibvc5S646qqr8OUvf1mCxQc/+EG84x3vwOHDh1c950Mf+hB+6Zd+CUVR4AEPeABarRY++9nP4o//+I/xyU9+Ug5wezHobud+/ZM/+RMJkDyo3/Oe95SD4je/+U28//3vl/330pe+VP6ox7n22mvlmr+DRqNx2jbvcY97YL/uz2rf3OlOd8Ld7373dR/jed6qf//1X/81XvKSl8h38UEPepBc//u//zte8IIX4D//8z/xh3/4h9hrbNc+/c7v/E4cPHhww/v5HeVr3Ote91r398D9OTs7e9rz1h4r9iJzc3N49rOfjTAMt/xcPZ4qRGP09qPxefvRGL39aIy+sMxdDPG5VLaNJEnKq666qrzLXe5S/v3f//3K7WEYls961rPk9he96EWb3t6TnvQkec6rXvWqlduyLCtf+MIXyu3PeMYzVj1+cXGxvN/97lfe8573LD/5yU+uuv0JT3iCPOf1r399uZ/362c/+1l5/Ld927fJz+P8zd/8jdx373vfuzx69Oiq+x760IeWd7/73cvhcFjudbb7e/rHf/zH8hzuv81w/fXXl3e7293KBzzgAeVXvvKVlduPHDlSPvKRj5Rtve997yv38z7diL/927+VbT32sY8tB4PBqvue+MQnyn3cvxcjX/7yl8tHPepR8hl5+d3f/d0tPV+Pp4rG6O1H4/P2ozF6+9EYfWH58kUSn1UUbyPvfve75Rfx9Kc//bT7FhYW5EDPX2Cn0znrtj7zmc/Itr7/+7+/zPP8tD/uhz/84XL/N77xjZXb+WXibS94wQtO2951110n9zF4rN3eftqvV199tWzrmmuuWff+n/u5n5P73/SmN63cdvz4cbntB3/wB8uLge3cn+RnfuZnZHv//d//vanHP+95z5PHv+Y1rzntvo9//ONy34/92I+V+3mfrsfXvvY1OSHkZfzvvgoe973vfcv73//+ZVEU5cXE0tJS+bKXvay8173uJfv4EY94xJaDrh5PFaIxevvR+Lz9aIzefjRGXxiWLrL4rEZb28hHPvIRuX70ox992n2Tk5NSMpGmKT7xiU9selvsAzHN1b8mlgN87/d+r/w83q/APpyNXv+Od7yjlCSwNIE1+Pt1v/q+L/uBz1kP9syQEydOnFbysrYUZq+ynfuz2j/8TnK/boYzfU9ZlsQSGH5HWYqzX/fpevz2b/824jjGc5/7XCmDG+f666+XkiWWCe7VXq+NePOb34w3vvGN0lP0mte85rTSyc2gx1OFaIzefjQ+bz8ao7cfjdEXhjdfZPFZRfE28vWvf12u73rXu27YRE++9rWvnfe2qj+48W194xvf2LbXv1j364tf/GK8973vlf6D9fjCF74g1+O9C1XQZSD4rd/6LTzqUY+SXhRes3eh1+thv+7PW2+9FYuLi7jd7W4nPR8/+qM/ivvd734SYGiOsPaAxCC6sLAg/Uu3v/3tT9ueZVkrJz576Xu6nft0Pf7xH/9R+rh4sKeBxFrYe0PY58Rer+///u8XQ5rv+Z7vke/8+EnkXoM9hVdffbX0FNJ041zQ46lCNEZvPxqftx+N0duPxugLw6GLLD6rKN5G6JxGNmrAP3DggFxv5su/2W1xJYQsLS2JOyBXWdZr4N/q61+s+/VMcBWKpgtcmRp3aqyC7pve9Cb867/+q/yxfdu3fZsEDzby04lxL+3T7dyf1b7hAer3f//3xb3xwQ9+MGq1muyrn/iJn8D73ve+016br7HRauna7/Z+/47meS7uqoSmEusZR9B5kfCE8m//9m/lBIhurVyZ/pu/+Rv8yI/8CK677jrsRehi+TM/8zOSRTpX9HiqEI3R24/G5+1HY/T2ozH6wvCEiyw+q/v0NlI5rm305ahupyvddm/rbI/f6utfrPt1I7ia9PznP19+5tgHrn6tXeFj8KCdvuu6K3/Iv/Zrvyarg3zuX/zFX2C/7c8q4HLlmKUzPNATugG+/vWvxyte8QrZN1wRpVV+9dpBEGy4zcoFczAYYK9wIb+jXIHlSA2WA33f933fuo+pvqPMjvzBH/zBigMrsyQci8Bt/PIv/7KsZnOlf7+hx1OFaIzefjQ+bz8ao7cfjdG7l3AXHUs1U7yNbPaLTIOz7doWD2xkbR3++b7+xbpfz2TTz9Un2sCzH2QcrqLyQPWiF71oJeBWq1osz2LwYB8Ke0b22/58znOeI6vNHN9QBdvq+/isZz1L9id7bN7+9rev3H4xfk8v5Hf0L//yL+X6F37hFzZcuf8//+f/yPeU40zGR5JwvMTv/d7vyWoqV6HPp19qL6PHU4VojN5+ND5vPxqjtx+N0bsXaxcdS1UUbyPV4G8eYNaD6X7CspXt2lb1uLM9fquvf7Hu17X8y7/8C5761KdKzw0b9lkCs/YPlAcw9i2sd7Bjb1M1A3GvmKNs5/60bVtWlzcarF4ZJFT7pnrt6jXWo3pfe+l7eqG+o5zdx5PCiYmJVSWD662Ksu9m/KRw/PvLcrm99B3dbvR4qhCN0duPxuftR2P09qMxevdS30XHUhXF20hV275Rn0VV275RDfx629qoHn7ttvhHxQt7G+bn58/79S/W/TrOq1/9avzKr/yKlGI85SlPwZ/+6Z+ue8A6G5Xpx14pebtQ+/NM+6Yqd6l6Rs7kWrkXv6cXap/ypJDQlONcvpsb/R72G3o8VYjG6O1H4/P2ozF6+9EYvXuZ3UXHUhXF20jlgla5oq2laqLfyC1tvW1t1Hi/3rYqu/3teP2Ldb9WJRjPe97zZNWZZRjs56Br5XolGdw2+234mI04evToaY6Y+2V/0kWR5WwbOfyt3TftdluCLg/87MFZCw9y3/zmN+XnzY6PuBi/oxUf+9jH5Poxj3nMho9hkH/BC14gv4csyy6K7+h2o8dThWiM3n40Pm8/GqO3H43Ru5e77qJjqYribeThD3+4XH/gAx847T6W//zHf/yHGBQ85CEP2fS2PvjBD55WE89Zah/60IdWPe5sr89+Gtqez8zM7Ll5ftu5XwkPTu9+97ul14ir0SzPOlPJy9///d/jne98J2644YbT7udt/+///T8p0fiO7/gO7Lf9SUdFbuef//mf172fvV7ku7/7uzf1+p/85CfFeOKe97znnlqF3u7vKGHwpEkKywXpproR7EmioyVfm6+zlk6nIzP9WF74sIc9DPsRPZ4qRGP09qPxefvRGL39aIzevTx8Fx1LVRRvI+wnuPTSS+XLXZkWVLXtXMlk+c4Tn/jEVb0d/IXzF8gLf67gHDm6AfIX+8pXvnLli8JVupe+9KWyqkSDhPGVOs6fY0kB7d6rYdiEBhV0ZaycG9ljsl/363ve8x68613vkoMYnRi5D8/EZZddJnPkCFevOb+v4tixY2K/z9/J05/+9FXmCftlfz75yU9eMZH49Kc/vXI798nLXvYyfOYznxFzjx/+4R9e9Rx+B7n/2YszPk/xd37nd+RnGoDsJbZzn46vdHK1nn1IZ3IC5Ykh//bJS17yEhw5cmRVsOV3tNvt4nGPexyuvPJKXMzo8VQ5Exqjtx+Nz9uPxujtR2P0zpPugWOpUe4l+7g9wGc/+1n5RfAPjStpPGh//vOfl/p2rli8+c1vXmkSJ7fccsuK0QFXQ/j4Cn5xfvInf1JWsWinz/l7X/nKV6Sxn4/jbLO1K3V0t/v1X/91+VLd//73lz9wvqfKufGaa67ZUwF3O/cr/8B4G//AWB70wAc+cMPX42odD1CEr/FTP/VTsurMFT/+ARMGE74fWvDTUXAv7dft/J4ySL71rW+VVc773ve+sm+5Os0DP2fF/dVf/ZUMtB/njW98I/7oj/5I9hl/D1yh5QoqA9OTnvQk/PZv/zb2Gtu5TwkdQ3/xF38R3/Vd33XWcSL9fh8/+7M/K1kRBmD+7fOa74mr+pyHyJmd46+/V3nVq14lxzFmkNaWTerxVDkbGqO3H43P24/G6O1HY/SF51V7PD7vraPEHoAlOn/3d38nvwwelLmSxF8oV6C4WrmVLzwPUlw15bb+7d/+TVZD2G/ALxtX6aanp097zmMf+1g54L3uda+TPz6Wd9B5kFbx1erfft2v7Kmp+jY4w5DlLBsxOTm5EnT5h8jfA4MESzX+/d//XYaz09WSg8s5dH0jG/798D1lvxeDJkc+cBYfy4n4PeV2nvnMZ67resnAdPvb3x5vetOb8IUvfEH2H7/vPChW+32vsZ37lFRZj1arddbHcsX0LW95i1z4vf7c5z4nPXjcx8wAcL/yO7uf0eOpQjRGbz8an7cfjdHbj8bo3csdd8mxVDPFiqIoiqIoiqIoyr5Fe4oVRVEURVEURVGUfYuKYkVRFEVRFEVRFGXfoqJYURRFURRFURRF2beoKFYURVEURVEURVH2LSqKFUVRFEVRFEVRlH2LimJFURRFURRFURRl36KiWFEURVEURVEURdm3qChWFEVRFEVRFEVR9i0qihVF2RbCMMQtt9yy029DURRFUZQxND4rytlRUawoynnz3ve+F9/3fd+HT3/60zv9VhRFURRFWUbjs6JsDhXFiqKcN694xStw/PjxnX4biqIoiqKMofFZUTaHimJFURRFURRFURRl36KiWFEURVEURVEURdm3GGVZljv9JhRF2Zu86lWvwjXXXHPa7c95znPw3Oc+d0fek6IoiqLsdzQ+K8rW0EyxoijnzOHDh3H/+98fruvKv6+88kr5N29XFEVRFGVn0PisKFtDM8WKopw3j3jEI3DkyBH87u/+Lp7whCfs9NtRFEVRFEXjs6JsGs0UK4qiKIqiKIqiKPsWFcWKoiiKoiiKoijKvkVFsaIoiqIoiqIoirJvUVGsKIqiKIqiKIqi7FtUFCuKoiiKoiiKoij7FhXFiqIoiqIoiqIoyr5FRbGiKOeNYRhyrRPeFEVRFGX3oPFZUTaHimJFUc6bWq0m15yFqCiKoijK7kDjs6JsDhXFiqKcN/e4xz3k+o1vfCMe//jH48///M93+i0piqIoyr5H47OibA57k49TFEXZkKuvvhphGOJTn/oUvvWtb+H666/f6bekKIqiKPsejc+KsjmMUpsMFEVRFEVRFEVRlH2Klk8riqIoiqIoiqIo+xYVxYqiKIqiKIqiKMq+RUWxoiiKoiiKoiiKsm9RUawoiqIoiqIoiqLsW1QUK4qiKIqiKIqiKPsWFcWKoiiKoiiKoijKvkVFsaIoiqIoiqIoirJvUVGsKIqiKIqiKIqi7FtUFCuKoiiKoiiKoij7FhXFiqIoiqIoiqIoyr5FRbGiKIqiKIqiKIqyb1FRrCiKoiiKoiiKouxbVBQriqIoiqIoiqIo+xYVxYqiKIqiKIqiKMq+RUWxoiiKoiiKoiiKsm9RUawoiqIoiqIoiqLsW1QUK4qiKIqiKIqiKPsWFcWKoiiKoiiKoijKvkVFsaIoiqIoiqIoirJvUVGsKIqiKIqiKIqi7FtUFCuKoiiKoiiKoij7FhXFiqIoiqIoiqIoyr5FRbGiKIqiKIqiKIqyb1FRrCiKoiiKoiiKouxbVBQriqIoiqIoiqIo+xYVxYqiKIqiKIqiKMq+RUWxoiiKoiiKoiiKsm9RUawoiqIoiqIoiqLsW1QUK4qiKIqiKIqiKPsWFcWKoiiKoiiKoijKvkVFsaIoiqIoiqIoirJvsXf6DSjKxc7f//3f4/nPf/6Wn/fABz4Qb3nLW3BbsbS0hDRNceDAgdvsNRVFURSFaKy8+H6XBw8exMc//vGdfjuKsilUFCvKBWZ6ehr3v//9T7v96NGjcnFdF/e6171Ou/8ud7nLbfQOgTe96U348z//c7zyla/UQK8oiqLc5misVBRlJzHKsix39B0oyj7lVa96Fa655hpceuml+PCHP7yj7+Wud72rXP/lX/4lvvM7v3NH34uiKIqiVGis3Hv0ej2cOHECjuPgiiuu2Om3oyibQjPFiqIoiqIoiqJsC81mUy6KspdQoy1FURRFURRFURRl36KZYkXZ5fzrv/4r/vZv/xb//d//LSVJk5OTYizyMz/zM7jnPe952uPzPMc73vEOvPe978XXv/51xHGMdruN+973vvjxH/9xXHXVVSuPfd7znod3v/vdK/9++tOfLte///u/jx/90R/dVEnbs571LPzkT/4kXv3qV+MjH/kIFhcXxVzjsY99LH7xF39R+sD+4z/+A69//evxxS9+EVEU4U53uhOe9rSn4fGPf/y62/7qV78q5Wl83tzcHOr1uvSSPfGJT8T3fd/3rfscbvdd73qX7K+vfe1r6Ha78tqXXHIJvuu7vks+G9/XOI94xCNw5MgR/PM//zPm5+fxxje+EV/4whcwHA5x2WWX4TGPeQx+9md/Vl5fURRF2b3s1lhZcdNNN+Gv//qv8bGPfUx6pC3Lkn5oPp+vZ5rmae+PhlX/+I//KDExDEPMzMzgO77jO/DTP/3Tqz7TZz7zGfzUT/0UbNvGv/3bv2FqamrdGPnQhz4U/X5feqMf8pCHyO1ZluGf/umf8C//8i+49tprxUiM25mdncWDHvQg+ay3v/3tV22Lr8XXZFz/0pe+JJ9rMBjg8ssvx5/+6Z9KHN3IaOu2jtXsEuU+fM973iO/506nI/3gD37wg/HzP//zuN3tbnfac26++Wb8xV/8BT75yU/i2LFj8DxPflc/8iM/Ir8v/u6Uiw8VxYqyS2GgYiBmwK5MSNjPdMstt0gA+7//9//iN37jN/CUpzxl1cH/V3/1V/H+979f/n3llVdKCdOtt94qAYiXZz/72fjlX/5luZ/BgMYmn/vc5+TfPOg3Gg15rc1y4403irilGKbYZbBgQHnta18r1wzgv/3bv40gCOT1+P6//OUv4+qrr5bg+KQnPWnV9hhcX/rSl8oJQa1Ww53vfGcJ0p/4xCfk8oM/+IN42ctetiooLSwsiMhmwDMMQ3qYDh8+jOPHj+Mb3/iGXBgUeYJx6NCh0z7D3/3d38lJAgMz3yOD5je/+U0R+p/61Kfwtre97bQTFkVRFGXn2Qux8oMf/CD+9//+3yLiKLAYKykGP//5z8uFAvOP/uiPJH4RCtdnPOMZch9hPzXj2g033CCxjJ+LMZTimDDOUpAy5r7vfe8T0bqWD33oQ7JdbouCkDAGP/OZz5QF6Op1+NkoPPlavHC/Mi7f4x73OG2bjPPcJ3xv3H/cPvcVBet63NaxmkL9l37pl+TcgVB48/N961vfktfgQsBb3/rWVQsMH/jAB/C//tf/kn3j+z7ucIc7yILEf/3Xf8mF+5evp4vlFyE02lIU5bbnz/7sz8q73OUu5VVXXbXu/X/8x38s93/3d393+fGPf3zl9izLyje/+c3lPe5xj/Kud71r+YlPfGLlvo997GPynAc/+MHlV7/61VXPee1rXyv33f3udy+PHj266rV4Oy+f/OQnt/z+eXnMYx5Tfutb31q570//9E9X7rvb3e5W/v7v/34Zx7HcNxwOy5/92Z9d97N/9KMflc90z3ves/yrv/ored8Vn/rUp8qHPOQh8rxXvOIVq5539dVXy+2PetSjVr0Pwn133/veV+7/gz/4g1X38fWr9/m85z2v7Ha7cntRFOVb3/rWlfs++MEPbnq/KIqiKNvHXo+VN95440oMYqyq4kz1Pu5zn/vIfe94xztWbv/5n/95ue2hD31o+e///u8rtzOOvvKVr1x5H+9///tX7rvmmmvktic84Qnrvo+f+7mfk/v5/LX79kEPelD5hS98YdXj+W++Pu9/7nOfu+q+pzzlKSvv4fWvf/3K7fPz83L9rne9S+572MMetqOx+rd+67dWPt/474zPf/azny33fc/3fM/KucZXvvKV8l73upd8X3ieEYbhynOuvfba8tGPfrQ859d//dfX3cfK3kZTH4qyC2HJMFdDCcc/POxhD1u5jxlSrgJzhZir3RwNUcESK3K/+91vxSWzAc9LZAABAABJREFUeg7LhL7/+79fMq1cXd1OWEI2XoL0cz/3cyuZ3G//9m+XVXyu7BJmjLkyTVgONf5eXvGKV8hn+vVf/3U89alPXZUNZqkXX4ewtJqZacJ5kZ/97Gdl1ZnlWmtLobjvfuAHfkB+5ur0etztbnfD7/3e760Yg3BbLAmvRn1wdVhRFEXZXeyFWMkyXGYav+3bvm1VnCHf/d3fjV/4hV+Qn1lSTP7f//t/0opE/uzP/kxKmCsYR5m9/h//43/Iv//4j/945T6W9jJLyiwtK7jGYeaXpcCMbePl3syu8jnPec5zcJ/73GfVc/jvn/iJnzhj7GRmmRntivXKtitu61hN92uW05M//MM/XOUWzuczM99qtaSUnfuhagtLkkSqCn7lV35FMsUVzJTz98HvCLPn11133YafVdmbqChWlF0Ie3B4YGaJ1Xq9UORxj3ucXLNPlwGPVEGGPUuve93r5GA/Dnt9WHo8fhJwvrBviz1Y41D4VsGRQX8t7FWqYLkVYanbV77yFfn5h3/4h9d9re/5nu+R12NZ06c//Wm5jSMfWBbGE4GHP/zhpz2HJ0MswyZ83nrweVXZ2jh3vOMd5Zr9aYqiKMruYi/EykrgPuEJT1i3DYcCjOXQb3nLW1Y9nqJ0vbnNhH3ShOK3EpAsDa7KoqtS8gr+m2XmVZl1xd/8zd/IflnbxjQey88UO7mosF7sXI/bOlbzd8ttcr/w3GEtfK23v/3tUlpNQc7vUdX/vNE5CL8PFObcbvV7Ui4etKdYUXYh7KshNHioVmrXMj5inD017G2iGQWNRdif9Cd/8idyYT8MV0h50Ge2lf1M28l6fT+kygyvt3JME4+1n6P6zIQGXRtBM5TqM4/Dz8WsAQMu+6AosvkYCu1qtb8oinW3OS7Sx6lWidnfrCiKouwudnusZLxivyyhmFoP9ibTO2P8PZKNRH4l6vk8LiqzP7bKlP7Yj/2YZD0pgpn9rWCfbpVNXk+sMkYyQ83Yyb5kXjN2MqaeKXbSsGqr3FaxusqWn2lhoxLThO+FwpjQB6U6h1kL+87XOwdR9j4qihVlF1KtdjLgVcYeZ4KGHZXYZKkWTTFoIsEVZB64eaGZBIMoS53oGL3Z1d2zUa0kb8RmDarGV3g385nHH3/y5Em8+MUvxoc//OFVwZTv7d73vrcEyjOVQG8U/NY7qVIURVF2B7s9VtIksqLKgp6NqnrqbHN+afTEx9JMquJRj3qUlART4DEDzGwzy3zpKs3XZ1n42teisSVFNMubx4UyRfnd7353cbPeiK0uHNyWsbra95vd7+PnFHTU3srjlYsDFcWKsguphCbHD7GHZSswaHCkAS9cPf/3f/93cZZkWRBXZ9lXxVXVaqTEbqEKXByJUTlhbnYlnm6W119/vTyX2QKOb+IKMJ0t2f/DXmXtC1YURbm42O2xcnzReFy8nonK1fhsoqu6f9wFmSKVfbksC2Z2mKL4H/7hH+Q+CuK1ApEO2/zM/Jws42YrFLPWdOOmMGZP7plE8Va4rWN1te83u9/H9w0XWNRdev+hPcWKsgupZgKOlxSvhcYdLP1iqVNVMlSVQFX9USxt5rgkGlR99KMfXZm7WAXJ3fiZubrL1eSN+M///E8JqlXPEUdn8N9c+efMSZpjPPKRj5TtVUZdPOFRFEVRLi52e6xk1rYa27TRe6Qh1BOf+EQZEUWhyzJuwuzuRjDmcbwToYAdhyXU1WghZmM5QoisnafMz18tQLOvmoaYnPfL/mwK4u2Onbd1rK76xs/03eBCCucbcwY1e62r93EmEy1m4DlfebNiW9k7qChWlF0ITSF4cGYpFx0j14OOm3TWpIkIgz7hLEa6Ur7hDW847fEMcuyhWq9HtioP28kyYa4WV8Gd5WvrwRVkOk1yJZwBnbAfiXBVd62bJeGKP09yiPYGK4qiXDzshVhZmU1W7tJr4axc9tfywpLpSpBTfG1UEl45blPMr+2ZZXaY2V72MrM8nFMemIl9wAMesOpxVewkzNiuhfuqEtTbETtv61jN/c72LX7+yphzHC6sv/Od7xSjLf4+WTJf/d7f/OY3r7tNLqw8+clPFiMu/t6UiwsVxYqyC+GYAzpVkl/7tV+T/psKrvxygP0111wj/6ZI5MF83GWTq7Dvec97VgVurpZW7pZrnRirsqHKQGKn4KgJ8vrXv15OVirTiypDXN3P0RaVy2a1qs6V/7/6q79a9ZkpnFn6VvUWVSdEiqIoyt5nL8RK9iazVJsx7CUvecmqOMRSbZYME2YsK0fn6nV/6Zd+aVU7EWMis5vVqKH//b//97o9z1VWuNo2s+BrH1fFTvLqV796VU8xM6Ucrcje5O2Knbd1rGbm94d+6IdW9tPnP//5lfv4HngbFw74HapGQT33uc+VRRa6gbNqYDwbzL5zjpPkfuJzqm0rFw/aU6wouxSuZPOATdt/zjGk6+LBgwdl1XNhYWGlj4olSBWPfvSjpQyLAfPqq6+W2XyHDx8WM42bbrpJghBXkWkeMg7n73F+IAM2RzRwJfTHf/zHb/PP/NjHPlaCMGcFcv4iS7q4oszPy89NWGrFeZQVdBHlSQQDHucXUkxzP7EEm/uPJwJ0FKUjJ8vUuA+2y2RMURRF2Vl2e6xkOTLHO1GEMXPLUl0KRI6Hqsq3KWK5rQo+nq/NuPbUpz5VRBgnOdBpmu+Rwo2fhzFzPZjJfPnLXy6ijtnS9Vyn+VlYLv1//+//xf/5P/9HDMcuu+wyEaZVVvehD32oZOC5Hb5utahwLuxErH7hC18o+5jl8xw7xWo0LmxwPzJTzN5mLjJU7tXf/u3fjt/5nd/Bi170IsnGszebVWz8/HSz5nuamZkRk7azmX4pew/NFCvKLoWGGa95zWtkpZcjIrg6yZEFLCt60IMeJEGcRiBVD0wFRwlwhZOP4Uo5e18Y5HiwZ4B429vedlpgY4Bi8GOvD4NFtTq8E3AcE1fvuQrL9/nVr34Vi4uLEsCZKWYJWtWjRfj5uer867/+6+KUyRVmrujys3D1lychFNHcn9wPm3EoVRRFUfYGeyFWUnyyP5lZ7cnJSXkt9g/ztfne+D7GBSDFGrPVFGicLczH8jl8LkU4y36ZtdwICreqbJuvwVm960HhzNeg8zMFH1+D2WiWcHNRmmK5eu54Fv5c2IlYzd/fX/7lX8pn5O+ViyTMgnP/sKSeZmRrS8fZk83fFcvrOXKKlQMU1hTHzPrzOVUvu3JxYZQ6a0RRFEVRFEVRFEXZp2imWFEURVEURVEURdm3qChWFEVRFEVRFEVR9i0qihVFURRFURRFUZR9i4piRVEURVEURVEUZd+iolhRFEVRFEVRFEXZt6goVhRFURRFURRFUfYt9k6/gYuZ//k//6fMseM8M86CUxRFURRl59H4rCiKooyjovgCwoB77bXX7vTbUBRFURRlDI3PiqIoyjhaPq0oiqIoiqIoiqLsW1QUK4qiKIqiKIqiKPsWFcWKoiiKoiiKoijKvkV7ineYsizlolwcGIYhF0VRFGVvo/H54kLjs6IoZ0JF8Q4RRRFuvfVWJEmiQfciggHXdV1ccskl8H1/p9+OoiiKskU0Pl+caHxWFOVMaPn0DgXcm266CXEca8C9yODvk79X/n75e1YUZfdQZulOvwVll6Px+eJF47Oi7F6yLN/xY65mincArkDneS4rlZdeeilsW38NFwtZluHIkSMrmYY73OEOO/2WFGXfw0Cbd+eQD7twDlwO03Z3+i0puxSNzxcvGp8VZffF5ihM0e/FSJMc0wca8PydO+bq0X4HvgAsySIMuCzlUS4e+Pvk7/X6669fKb3THiZF2TnKPEW6eBxlmsCeOKCCWNkQjc8XNxqfFWV3UBQlhv0Yg36CPC9ECE/N1HdUEO8pUfytb30Lr371q/Ff//VfmJ+fx6FDh/CYxzwGz3zmM1Gv17e0rY9+9KN461vfii996Uvo9/uYmJjAt3/7t+MZz3gG7nOf++C2Mu7QFeiLk+r3Wv2uNegqys5QJBHSxWPyN+jMXArT8Xb6LSm7GI3PFz8anxVlZ0ukB70Ew8Fo8TGoOag3PTiOhd3Anugp/uIXv4gf/dEfxXvf+14cOHAAD3/4wzEcDvHa174WT3rSk9Dr9Ta9rT/5kz/Bz//8z+MTn/iErBh+z/d8D1qtFt7//vfjJ37iJ/Ce97zngn4WRVEU5bYh7y/AMC04M5epIFYURVGUHSCJMyzMDXDiaA9hmKLR9DB7uIn2VG3XCGKy65dC0zTFr/zKr4gI/oM/+AP8yI/8iNzOnpBf/dVfxYc//GG8/OUvx4tf/OKzbus///M/8brXvQ61Wg1veMMb8IAHPGDlvre//e140YtehBe+8IV48IMfLJloRVEUZe+aahVxCHtiVoSxoiiKoii3obFdlEm/MEWx7VhoT9YkO2yYu7NCY9dnit/3vveJMcJDH/rQFUFMaILxe7/3eyJw3/nOd6Lb7Z51W3wcYZn0uCAmzDgza0xnQmaNlZ3jVa96FZ73vOft9NtQFGUPQ1MtmBbMYGvtNYqibIzGZ0VRzkRZlBj0Y5w81pPsMGG/8OyhJmoNd9cK4j0hij/ykY/I9aMf/ejT7pucnMSDHvQgySazHPpsUEjf5S53keesR+VEeOLEifN+34qiKMrOUJaFiGIraMIwdn2YUxRFUZQ9TZEX6HUjHD/WQ2cxhONamJltyMUPHOwFdv3Zwte//nW5vutd77ru/Xe+853l+mtf+9pZt8USa/Ylr80SV3zhC1+Q68OHD2MnyIscKZ1SL+CFr7Gp95Ln+K3f+i1ZQPju7/5uPP/5z19x5WSP91Oe8hQpM6dBGe/j48kjHvEIvOlNb8JVV10l973+9a/HX//1X+M7v/M78V3f9V34l3/5F3nc3//930tv98/93M/h277t26Sf+8YbbzztfXDBg33gzOLz+S972cvktrXccsst8j6vueYaPPCBD5SfP/axj+EFL3gB7n//++MHf/AHcd111511mzRx+6Vf+iXpW6fp2k/91E/h+PHjch9Xx3//939f+tu5zZ/5mZ/B4uLiOf++FeViplg+JlwI0s4JJPO3ivhd97XDAZerYdVaF+w9KPsLjc8anxVFOZ08K9BdCnH8aA/9bowgcKRfeHK6Dtfb9V26q9j177Y64B08eHDd+2m8tR3ZXfYmf+5zn4PjOHjkIx+J25q3//c/4B+/+q/IiuyCvo5t2vjhuz0ST7r34874uA984AMSpOjUzdl+T3va0/DP//zPePzjHy893gxM/Pnmm2/GE57wBHzqU5/Cwx72MHnuxz/+cfzTP/2TBGcGJgYpbudd73oX/vAP/xDf//3fL4/jbb/7u78rruKvfOUrpUecwXicv/iLv8BnPvMZea5pmnjuc5+Lv/zLvxTX8fW+Kwyen/70p2Wbv/ALv4CXvOQl0if+m7/5m9JHztc/0zb/6I/+CO12Gx/84AellJ7boFP5//yf/3OlnJ//ZpXCT//0T+Md73gHnvWsZ23jb0hR9j69pXnE4RDThy7bdndXCuEi7PMHZEsn4Eye7v+QDzswvQCGvTdWp5XdjcZnjc+KoqwmS3PpFw6HKRjmaZ5Vb7gwrV2fb92QXf/OwzBcKX1ej+p2GnGdK8wyczW16jfeCZOt9339Ixc84BK+Bl/rbDSbTRmD9Y//+I+yb9mPzSBLuNLMn+n6zZVbjrSam5tbee7/+B//Q8ZkcUW4KApZzeV8QK76Hj16dOVxzP4zYPO+X/7lX5aqAAbxcd797ndLUJyZmcHU1JQEQd62EQyElmXhO77jO+Q9/PiP/7hsnyvq1WufaZsMrldffbW8bz6eAXj8sz3qUY/C7W53O/nMXO1eb/VcUfYzcTREOOihYGYtibd9+2UciiC2mlMoogGy7vyq+4s0RpnGMGsT8l4WTx5Dwucoyjmi8Vnjs6Ioa5ykj/UQxxmaEz4OHm7J9V4WxHsiU8wDKA+AZ6OaLbhVuFrKFcilpSUpKeLBeCd47F2uus1WovlaZ4MBkgGIrty//du/jfvd737i/n355ZdLRp0rzCzJuuc97ymrv+P7nwGp+t2RRqMh18wYjT+O26rwPO+0AEeOHTsmvxOuGJOzzRXkNggfzxOHCv67eu0zbZOB9nd+53ek3Iv951yNHp+DzSC9si9t+5y/d4pyMcKS6d7iPFwvQJbGSKIQrrf+gua5kscDGJYDuzHJowry3jwMy4bh+qzjkl5i/tv0aogX55AmEZbmInhBDY3WJCzNHitbROOzxmdF2e9EYbraSXpq2Un6Ipr1vetFMQ94FKw8+K0HRzMRulBvFfbPsA+F2WgaeXG0UxUobmtYLvWEe/4gig165LYL0zBhbWI8CVeE2ZfDlWIGwpe+9KXS28MyJ5Y7cWWaQYk87nGrS702+wdy8uTJVb9H9v+sLZPnavErXvEK6R8i/X7/jH1Cm3ntM23zf/2v/4Wf/dmfxROf+ET5Nz/3VuZgK8p+L5sGSjQnpzHoLiGJhsAExev2UURDMdAidqMN5Cmy7uqTdXvigBwLmKkO6k04rod+ZxHzx49g+uClKoyVLaHxWeOzouxHyrIcieFujDTN4bq2OEnvFeOsrbLr89yzs7OnHaDHqXqJq8dtFva0sPeGgpimFH/6p38qZTw7CYOhYzkX9LKZgEvY9/Nrv/ZrK+VXXCnmNQMUAxvL1rkS/Xd/93dSfs6+pq1CYzP2BtEghPv/vve9Ly655JJVj/mhH/ohGQHBoMjfFQM+V4rPhzNtk6O9giCQn7nizvK09YxDFEVZTTjoS7lyoz0Ny7IlQ5xlKfJzODZsRJFETEfD9E8tglqtGTjTl8CZuQzu7JVwD91BDLZyZo3zDI7nw681RAy3JmdgWrt+LVjZhWh81visKPtxrNLi/BCmZWD6QAMzB/eOk/RFKYor1+lvfOMb695fORZu5E69FpZiMzv8Z3/2Z1Kew5VVujhWpTrKiB/7sR8Tl+7HPvax0u/DbD2D8J3udCfpC2IvEB0rP/ShD4kxx/XXX7/l17jb3e4mK9oPechDpF+Jq8Nrefazny2vydVuGoVwxZoOk+fDmbZJh3I6X9KZk6vQ3A/f/OY3z+v1FOVih8fVQXcBfsAV5FE5o7ssXLezn5c9xJw9bDinSrIpAkw3gOl4ozLq5WxUtuzG6zje6HGmKeL4Yir1UvYnGp81PivKhaAoSvTXjFU6cLApgtjzL8yCMl33e3EfJwfz4sK/kxjlLm+6oEsie2dowf+6171u1X1cSeSIAa6I0ilxvJ9kI37jN35DXA252siDPPuILxR0dbz22mulr6dybeTJYzU+ikJ+v4px7g+aZ7zlLW/BxYb+jpWLBYaHfmdBxCRLkDeCpdKD3pK4TTNLXLF48ihM08LE9NYqeTYiOXkzDMeD0z779lguHQ37mDl8qjdSUSo0Pm+MxmdF2V/keYFBL8agP1pMrtVd1JsubPvCtJRmeYZBOsQgDRGlbI8t4dkeZuvTUjWzU+z6OjKOR7r00ktF9NJU4klPepLcztVDZnnpvEj3xHFBzHKam266SX6+4oorZMwSec973iOCmH3Dr3nNa2QFVFEURTmzkzTFZWvqALyxsuXxk8xhvyu9u+OCuMoWD3tLZzXg2QxllqLMEnGd3gzsJz6TkFcURVGU/czasUr1pot6w4N1AVykkywREUwxzJ9plBk4PmZqk6i5NdibbB/Z16KYvTGcXcdRSS960Yvwt3/7t7jsssvw+c9/XvqJ73Wve8n8vLXz8H7gB35Afmb5EB/PbDJn7VVGDhTHvKwHS3bWmlMoiqLsN8J+T8qPTctCZ/4Emu1pEb+rH9OVVd5ac+RqO47nBxh0F5HGEVx/1At4ruQsnYYh84fPBkU43a9rzZHbraIoiqIoI+ggTTFMEy0K4GbLQ63hwTS3r72IcTjO4pEQTobi3k8zwZoToN1ooWYHu65SY9eLYsKZdjSMuOaaa2SoO/uIKXTpQPj0pz99lSX/RrBcppqDR9H83ve+d8PHcvC7iuILX7rGi6Iou5MsTWScEc2pvKAuZdR0l6ZxVr05IT26VZaY5dVrs8TEdlwR1Mw4n68oLuKBCGLDOHsQzZlVLks4O2yeqCh7EY3PirJPxipN1hDUt2+sUlmWCNNoVBqdhCjKXAwE604NNTdAYPu72tdjT4hiwvECNMfaDBTMVc9IxT3ucY/TblMURVHWh2XTXMWlIGYQY5aYzs3M/FLkNttTSOJowyxxBUuuOa/4fCjzDGUSwZo4sOnS6XGTLUVRFEXZj4hQHabSM3whxioVZYFhGmKYhHLNf3PmetOro+7W4Ntnj8NFGqMI+7DqLRjaU7x/EKfU5QwLx0xNT0/vuvIB5dzh75VjMgh/r7t5RUxRzvQ9joYDBI3mqu8wM8QsiWbGeGnuuNxWa7TWzRJXuF4gAvt8enzzQYf20TD9s1cFEb6WbTuSzVaUzaLx+eJG47Oy38YqDQcJ+v0YeVaICJ6YDOB65y/9ClaJpSH66VAyw2VZwLVcTPgt1J0Arr25Kq0iHiIfLKHglArTgllrYif/KlUU38bwINxqtWSEwsLCglyUixP+njXoKnuReNiXIBfUVvcPVyXRkwcOSy9xFA5Qa2ycJSacV0zRTCdqjmtiVpnb2CxlkSMfdmDVWLK9OSOOjALcOzW2SbntuOGGG/D4xz8eT3jCE8QMcyvQUPOtb30rvvSlL8nMXc7e5fgdeorc5z73wYVG4/P+QeOzcrFS0Em6n8icYc4XCmoO6jMeHMc6/9GLKcuihxim0Ypj9CSFsFvbtGs0zy2YFaYYpoEmJ0rY7VmY/s6PTFRRvAMcPnxY+qBpFKaD5y8+6HY+OzsrQVdR9iLM7LLs2bI3DhFBoyWXs8Fs7dTsJeJgPeh3EJ0YSMaYwpiX6ueNyAddxl7ktgdrEy7W/WGMMIoQnEWsK9vP3NyczJkNw62Xy3P+LMcu8vfLMUmHDh2SGbTvf//7xTCTc2kpti80Gp8vbjQ+KxcrWZZj0EskO1yNVWo0PVi2uS0Z4WHC43op5dBTtTYaTg32GarE1lLmqcTzPOxRuUvllz1xAKVpIUsHyPtH4QXTsDZRbn2hUFG8Q/CAzAtr/Xf5qGhlC/CEbqdXuhTlfEjiEFmWojGxudFHm4HCmALarzelLDuJh9KPTPFNaOZFs671VpSZJc5MC4PFOTTL8jT363EGYYpbji5i0BnCbZbwa+c/CkrZHF/5ylfwy7/8y7jxxhu3/Nz//M//FEFcq9Xwhje8AQ94wANW7uMoRk6eeOELX4gHP/jBIpYvNBqfL040PisXI2lSjVVKYFomGi0P9TpNLs3z6hHuJ6eEMDPC07W2GGZtRQjL9pJQWqCKaMg/Qli1lgjivEwRJ10URQrTsGA7dZg72E9MVBTvMHqQVhRlt8Be3O7CScncnq9b9HrwWBfUG3IhZVGg11lAd3EOlu2c1nNcDHso0gTD0mYToAj2jURxkuY4vjCEY+WYaHjoDHOESQ+zkzX429BDpaxPp9PB61//erz5zW9GkiRidHnLLbdsaRvvfOc75Zpl0uOCmDzpSU/Chz/8YXzsYx+TrPHTnvY03FZofFYUZbcSRxyrFMk1s8ET7UCyw8Y5jFWqXKP7yUBGKEmPsO2eU0b4VIn0QBa1yzSGYTuwW9MoHQd5FiKJ5uRxlh3A9SdgWt6uONaqg4SiKIoignNp7piI0/bMhc/GVRlkulpTDHfmj8u4p/EgzZ6jQZrBsG0Rw0kUrZu5y4sSR+cHsCwDk3ULM1MtXDY76k/i7Zrtu3BQDL/xjW/E1NQUXvOa15xTibPv+zJh4kEPetC699/hDneQa5Y0K4qi7G8n6QQnj/cwf7KPIi8xOV3D7KEm6k1vS4K4EsInB/O4cekWHOufQJKn0iN8+cQluKx1GG2/teUS6aw7j+TETcg6J8QHxJ6YhdFqIylCxNGCZIYdbwJB4zC8Gsul6f9RIo8G4iGyk+jyuaIoyj4nDofoLJwQU6yJqdnb1LWZwpWvSSMuCmMKcs42phEHzbwyy8Nke0ZuG7lYR+JoPc7xhQHyvMQlMzX05pfgsVTbtTE7VcPNx3oI4ww1f2fLsi5WWM589dVX48lPfrKI22uvvXbL23jxi198xvu/8IUvrPT7Koqi7EcnaY5VYmY4ywp4vo3pA3V45xDX4iyRjDAveZHL+KSW10TDrW3aNXp9F+mOXHNShEWTTtdDXsRIsw6QGbDoSu1MruoZ5rjFfNiVC/uMnelLYbjnZwh2PqgoVhRF2edwxBKF5sT07I6UMFHwTkwfFGE8d+xm2LaNsreAJMtQnz0EL6iNHscS6mi1KO6HKYZhhsMzdRTJUMq2/OXybM+x4Ngm+sNURfEFgi7TFxKWTn/uc58Tg6RHPvKRF/S1FEVRdhMFxyr1Y3GTznNOhHDQnqpteaxSlmcignvJAGk+6uFteDU03Pqm5ghvPBmih2LYlQyxYbuwmlMobAMp5xUnEUzTgeO1Ybs1GIa5ai6xiOiwD85gYp+xTJiwtadYURRF2SHyLEVR5KfNJL6tsR1HXKpZxh3OH0UcDuBOHUKjPb3yGNevIaFZx8Tkym3DKIXjmKj5NuaPdcWwa3xucj1w0BsmUiq2G3qWlM3zta99Dc9//vNX+o1vC5MtRVGUnYYCeNCLxUm6GqtEJ2l7C2OV6BxN1+h+3EeUxSJKOUN4OphE4PjnHA+LJJLMbhH1ZTKEGdRhuC0UyJFkAyCpssINWGOZZ8bgIlruM04iGJYtIppZ5c2OW7zQqChWFEXZ5+ZaxHF2bgxCBUdAefBgOjZat7sbrEZ7VeCm+RdHO7H3uBoXFUYZAt+W2ynu185NbgQOlnoxoiRHoIZbe4YvfvGLeOYznykzg6+66io897nP3em3pCiKckHJ0spJOqVRM2oNF/WGB2uTTtJVn3Av6cssYVZOBU6AA/VpcY5mtdW5UFazhZkVpnGWZcOsTaB0TGRZjCLrb5gVHmWUu8sZ5QyG68OePATTq63Ed5puRuEQnh9I5dhOoWcIiqIo+1wUM7O6k4FonLw7N1pBbkyctpJdlU2LC7XdRJrlSLMC076DYXdRZisz4zwOnadpwMUSahXFe4N/+Zd/wfOe9zyZd/zoRz8aL3/5y2Htku+noijKdpPEdJKOEYWpCOBmy0Ot4cHcpHFWkiVSGl31CbuWK4ZZDa8B+zyysEUai5jNWeZcFiMh25pCjgJFHgIpF7NrcN3VvcKrMsrLJdJm0IBdm4A5tgBPEc8F7UF3SRa17QOHVRQriqIoO0OWJKeNQrotGTlDl9I7deutJ+EnHUxfesWqleYKrnLzvSbRaDTTMMpGwbZIpAyc847XgyXUgyjFAWz/mClle3n1q1+NV73qVfK9eMpTnoLf/M3fPOfshqIoym6GIphimKKYpdHtyRqCurOp0maKXxHC8QBJnqz0CTfdBrxzNMxab5wSTAtmrYnStpEVEYp8ANOwxUHadmqrSp9PG8UkJdKT0jO8tkSaBp/97qLEbj+oo95qy/SLnURFsaIoyj6FwiNNY3i1+o68fhGHSBeP8o1IiXM8TBC7Adq2v+G8QPYVD3tL8t4pin3XQjzoiljeSNyzhLrbTxAlfLyGvd0I+99+4zd+A+9+97slK8xM8VOf+tSdfluKoijbipQ4D1L0+7GUS9M0a2qmDj9wNvXcgfQJD6Q8mtTdAFNB+7z6hFeywmFPzLNGWeEARmsSuQGkWQhk0fJc4fbyGKWx52bJKKM89lyWSBtjJdIVrPQadJbk3IMTL7iYvZML8+Po2YGiKMo+JUsTud6pgJSxVNp2kdkN9AZ9tA/76OU25pYicZNeDwbR3pF5DM0SvagG30yQWpk4Z29EsFxCPQhTFcW7lBe84AUiiIMgwCte8QrpI1YURblYKPJCjLMqJ2mK4PZksCknaY5RYp9wPx6iKHN4toeZ2iTqbg3WeZRHr58VbtD5ElkRo8iHkoF2vCZsp74mK0zjLPYZ91AmoTx35CLdWtdFmq1ag+4ikjgSD5P2zMHTxivuNHp2oCiKss9Ntmzn3EutzpU87KHMEliTh3FyKYPXnMD0bAN+mOLY/FBcpdcbo2RbFow0wvytN6GXt9A42EZjYkr6idfCnia6XdLhktvi+Kbpid0VhPcTaZripptukp+vuOIKGbNE3vOe9+Bd73qXZIhf85rX4CEPecgOv1NFUZTtIctyDHqJCGJSq9M8yz2rk3RW5KN5wsvl0RS/La+BhleHa51fmbH0+4bs9x2MZYWnUZisHhuizOg14sELpiUrPJ7tHWWFexLDOVvYcAPY7VmYfmPdTHWWphj0FqVcmuXRE1OzK2MWdxsqihVFUfYpWRLLiu1tOaooL0oxyCqW5uD4dSxFhphlXXFwNBKqUXMRDBKcXApxxUFbbuOKdJIVcG1TArFXayDs9NCo13Hosis27DllJpqr35yhWPen0BskSFiutoWxFsr2cfz4cfzAD/yA/PyhD30Il112GfI8xytf+Uq5bWZmRsQxL+vxsIc9DI973ONu0/esKIpyLsRRhkF/ZJ5lWiYaLQ/1uis/b4S0BaUhevHIPXo7y6NX5govL0iPHKRbgOsizyPkeR9GYcJ267DdBkzTPj2jHHZlnJJkhYOm9BqbG/Qvc0rEoLckRlo0z2q2Z+DX6rt6NKKKYkVRlH2cKeaYo9uSY/MDhIsLwLADTDYAM8Z0218lVGfaAW4+3sOJxXCld5hGXI2ag8msi/r0IfTKOprINxTE7FemILbqE8gHXTBsN+vNTbt5KrfdLOKjR4+uiOb3vve9Gz52cnJSRbGiKLuWsigRhsyMxkjTHE5lnlVzYJwh9qwtj3Ztd5vKo0uU8VAWk4toKLeZfg1WvY3cLJClQxRJCMty4fmTMl943OTydPfpAFb7IEx/Y3Gb5xmGvQ7CQU/iMyu5aIy5m8VwhYpiRVGUfUiR5xK8bot+YgZmBkQaXYXDBBN2CPfwLFBvyf2t+uqVZo8nEg1PzLc810K76cEyDZw8sYAi7ePAlQcQmxkmy46Ucq23Up0PlqRf2W7NwHB8ZEsnMBWYsK2dMRXbL3Ce8EYzhZkZpgge5x73uMdptymKouwl8qzAYBBjOEild5j9wq12AM+3z+gezfLo3lh5dNOro+nWRRSfD6eVOEssnEbpuMizEGnWAUc3UAR7zApbp15vbUZZssL1CckMr9crvPKaeY5hv4tw0JVt11uTqFEM76HpASqKFUVR9iF0fiQXWhSzdDmZOyJBdSl2YWU9NGs2vJlZKd/aiOkJH5MUw2OlZmU3w9zAwLFODtgBfCuUwG+2pk8/IYiHsCdG5ltW0JCxT9nSSRT11XMSFUVRFOVcS6SHA5ZIZ2AiNKi5qDdd2LZ15vLoZIAhzam2uTyaHhqcDSymWYYJq9aE4dc59BBJ0kcR9dYdpySmWfFQhPB4RtluTq3rIL12ckDY74ogZpwNGi3UGhN7cpSeimJFUZR9WjrNoLUdcwEZUI8vDKUEeqq1elQDS5dRFEg6c+iHPtpWDLs2eUZBTBiE6Ri98hp5hsBIMX1wBvPxqCzNq7XE/RJrRDGzxOKiKWJ4hPQ/MbifRymaoiiKsr9hKw8rnugizZFKNMxqtX0RxBu15yRSHj2QzDAzxMwET9faaLj18y+PTsJReTRNs1BKnGOJM1wPeTpAFi9KTzCNs/xgGuaYcdZoDFP/VEbZ8SSjzNh5tlhZFnTT7iHsd0QY1yoxbO3dGKuiWFEUZZ+abNnblDFlmXN/mFJqI89LHJgMxsqwupIl7nZDmJ2j8Cc9cancKhK0DaA9Mw0nyqmaYVqObJ/9w+x1ktfMMxTDPqzm5Gmr2yqIFUVRlHOBPcLD/ikXaZZGT5yhRJpCUcqjkwHiLJbRRg2vhpbbuADl0Y5MWWBVVFGkSNPBqIUIxmnGWaO4PBLC1RgmWTQOGpuqoqIYZr/wcFkMs1+41pyAdZaF7r3A3v8EiqIoypZJk0RWdrf0HLpGl6Oe3wq6Oc93I+n7dWwTJxdDFGWJ2clA+pLAfuKghX7fRlCbR0n3yrLY8vuVMmmOfDAtNGrV6zswKIxZEuYFo2DPLLEBmZWoKIqiKOdrnEUxnCSZtPM0mp6MVbLs9cuDwzQS9+hBSqPIAjUnwMHGAbk+7/LocI2Y9eviIM3KK5pmRcM5FGUG03RWGWfxfdAsS8qj4/CU4VZjclRBtYn3VVIMD/tiolUUOfxaA/VmG5Z98UjJi+eTKIqiXKSIiKS43KZMJ+cGcptb7Sfm/OA4zTEzEYgIrsqmbaNEM12AZfowp5tyG2cz1qN51JoN9ONCMsjNiSas1ELend90ICZ5NJDeZLs26hEeh6vbeX8JMfugilxuo7OmZoUVRVGU88kKs0ya5dLMBk9O18RAa91ZvDTNivvoxn1kRQbbtDHpt9DwGrDPszx6vV7fSsyWzAonFMoUuiUsuwbXnYK1nImms3RWlVaXxZbKo88shie2pfWKZHmBTj9Gb5ji4FQNgbdz0lRFsaIoyi4nCZfEMdINpmA75z9CiQKSgd3egihmljhOcgS+jbmlUJyk2UMcRzFm7R6Qs5c3QlAvcbBuY+6W6xFmJcyyBcOJULMLOAzaU5cg7y/KmAgagGwGPt5wA5ju6n5lwowwS6a5Us6sMcvI1nucoiiKomw2K8x5wrWGK1nh9Yyz1s4UZkzlCKWWW4fvnF8MKpJI/DJkFNKaXl+2DuVpiHh4EnmeSFm24zVhO3URumWWIustSFaZi8mMjWxhkvLoLZRtlytl0t0LIoa5wN7pxegOExZ3oVX3VlWh7QQqihVFUXY5eR5JIIzDeRR5E47XOq8yrHjYh+fXtuQOyVVcvuTh6TqGUSrZ4H4vRCNbgOe7cKYvQRmHyLpzsLMUB6whikYbabshc4Yn7BjILFnh5sp3PuzIrMOzwceyVMyZOrzu/Qz4Tvv0DLKiKIqinI00yaVPeLNZ4TRPZYwS5wpXplmcKUzTrPNxXObi7sgwi6OQ0tN6fYsiQ5r0pEx6rXEWs8BSWh31USY8XzBhBnXY/oEVv43NUiyL4cpAa7vFMM8f6EPC8wKaaXLSBAUxxy7uNCqKFUVRdjEMhAyAXjCNkkEx7qDIE3i1aekVOhfX6SxLUZ+Y3NLzeoMEjWV3TV7bRoHOrTdhouHCnb50NL+Qq9CGgfCGL8l75aJvs25jeiJAcmIRhj8qmbZqE8g6JzacMTxO1l+SVXKWiimKoijKdjlIUwxTFLNXuN7wENSdDbPCg3Qo5dFRGsE0TBHBTa8B7zxMsxjbOUZppdeXBpJ+HXZrRqqj5L1mEaIBs8KxxHyOUqJxlmFYsmic9Y+fKq32AljtWdnGVs8PijxfyQzzfYmBVoNi2N6W/d0bJlImnaQFPNfCwekaGhssPOwUKooVRVF2MRTAxLJcGE4gjsvxcA5Z0peM8VaJw4GsZrubXD1m+VWUsny6wIHJ0UoxA7HROY7Jli8ZXJYtV3BVm7MRTa8Ow7Ikc0xXTOkJ9meWH1MHehaKYRdma2bjz56EMm7Cnjy05c8p770s2WYFYxesQCuKoig7SxJny1lh+mqUkg1uzviSHV5PnFWjlJgZLsocvu3hQH1ayqQpjM8VCmAaRK70+ro+7IkDIzHLEugiR8ascDJ63XHjLFZO5VIevaZPmM89BwfoPM8Q9nsIOT4RkMzwdonhql+4O0jEV6QeOJhpB6j525N13m5UFCuKouxyUcyeocoUw7J9WSVO495KD9Fm4UlANBzAC+qbc5vMMyQnbkann8CED9+qSeY2742Msuz27Gmvz4DN+5yZS+X52eIxCfAs56pWvrmCzbIwGdfUnNpwRZsGWobtisPmls1JwgzZIEGZlzBsA6ZrwXRtWBuMz1AURVEuPoq8wHCYihiWucK2iUZr2UHaOj32FCVHKQ2lV7gapdT0Rllhd2wB+JzGKC07QI98MBzp9WUslEorxrwsQRZ1kGejzK/l1OA6Dem55QSGdGluxUPjXPqEx8kz9k93EQ37jMoI6pwz3NqWOcNRnGGpH6Mfpiv9wu2mC2edLPxuQs8OFEVRdrsotlYHPWaI2VeUxB14wdSmt5XG0YphxqZem/28ZYFh6aJuREjnbl5xdx6J2dOFdZkys22ImJU+KK8m2zEZ+Mceb9VbMj6JgZ7B/bTXTmN5HoX3VsjDFFl/JIYpgM2GhSLNUSSczZjBmA5g7rCZh6IoinLh4MJoHI2ywrwmzAqfaa5wlMUihCmIpXzYCTDbmEHd2fykhLOOUap6fdkrvLxIzNdiRpgu0pwxbBo2HG8ClumOMsqDEyvP5RxiEcLLzz0XsjQRJ+louWqMWeGAYtg898z36HOwRDqVzDBNOTmikZMqmlx82CPVWiqKFUVRdimS8cxTOGtKnZlZpTBOoiXYTmNl/II8vmB/1AZBPxyIWcZmRzFRlMalgyKYQGu2BruIJTN8pv5eilnDcVdOIuyJGSRzR2Q1fNVnsBwp92K2WOYsjp10sNSaGWZxkvY3J+DltbMCaZeZagtOm6J8ObseOCv7Zzf1LymKoijbB0cBhoNRVjjPCziOhdaEj6DmiJv0WmiUNSqP7ouBFkcptf0Wmm4d9jmUIq/uE+6vnglcb8t1VRnF2J6lAxHEpYxT8uGxVzgrUAx6SOW5xpbnCW9EEocihpM4kmxwY2IKQY2jmc5PDKdZge7gVIl0zbdxeKYu13st3qooVhRF2aVwBiGD5dpMMWHptKwux0uw7FE2ddBbkt6g6UOXnbbqy/EK7CfmqvCmA3s8xLDw4DgmAo/v4exlWiVNSMZWsSl+vYO3W/exzBCn87ciXbhVHKT5WJaGpfNH5WRA+pW3EFTzfiL9w86Ev+7z9lqAVhRFUTY3SonGWcwK0wwyqLkihN11Zt5ycTRMI3STPobJSLTW3QDTtUnUznHkIbdJ/wuOUOIoJXABdp2ZwHxclobiCVIZZ1lOHVZpyPSGvHt89Fw3WNVjfF4Z83AgZdLMENu2g9bkzKZbqM7mIs3WqkGYyj5v1tyR8eYersRSUawoirJL4QxChi2aa62FAc31JxDRdCsdwrR8EcQUs+wRYm/Q2tnEYixS21x/rgRo9mLlDqYmNtezxNfmKAmj3t7U4ymeOcopWzqB5OQtsJtTMqqJ7li8fdzA62xIeXSUwZnwVPwqiqLsM9OslVFKvrOuuWKSp+ivGaU0XWuLi7R1jsJT2nyWy6NlnrD0CbdX9QkTMc5KRyXSo3FKLhwrgMHWnuGSvB/xz2hMSon0VmLfmccqjWYMu56P9vRBuP65l10TnhNwrnC3n0iG2HVMHJgMZCLFXimRPhMqihVFUXZxP7FhcmTB+uVNLLdicM3ZXxzxxKCA41Icd2Wcwrg4pGBm2fRmZw1KljgpUDqu9ARtBul7omB3NleevSKMZy4Tl2peOJtRRjxt8aQg68cwbBOmGmkpiqJclOQZTbMShDTNygpYNM1qbjxKieKwnw7R5yglMc0y0aBplnvuo5TY3iMZ4bCPMktG84T9uvhmmK6/5v1GUtGVZ8ul0IYFszDZyyRVUaBh1tgs4vMlS1NxkebC+GgRnE7SLdjOuY+NqrLCLI+mcRbhKKXZqRqCdTLxe5mL69MoiqJcZKLYss4cKCmMk7iH4WAoAZBiePHkUSRRCC8Y9f6Ggz7SNEZ7ZvOjjfJogF7moNFyYK/Ti7Ue4yZbW4HlYU77IAq/MepH3oIgztMQw+5JmFEN/kxbs8SKoigXWXl0FI36hFkezWM8S6MnJt0NTbNYHs1e4cEa0yyWR5/LKCVpJwoHI8OsZGyeMA0n1/T6jrLCQ8kMF0VGO2uYhQEzSxlYUa6I6PMzzFpbCcbFcOkXNi1pk/LrjQ39RTY7Tqk3SEQMMyvMNqrpCR8tZoU3eU6w11BRrCiKsgthyRMDquOuNqgi0htUrfyaHuLwKPKMLpKH5HbH8aSHiKJYVso7C3DKHFbOVV7/7K+dxhgOI+TmBNrNU6I8H3RWeoHXf160ymRrq/AkY6snKnG4iHyQojA6KE0uAmhYUxRF2etQALNPOApTFEUp/cHtyRp8mmatU6pLoywKYZZIZ0V23qZZ6/YJn6HXV8YppX1ZqGU2GXkJk5eiHLlO+3URw2tF9LnC2M6MMMUwZw0z9jfbM9Iidc5u2WWJYZSJEB5Ep7LCLJHerbOFtxM9e1AURdll5FmGuaM3wLJi+LVZLC0MkSbsC7IRh0tSLm0YHky3Jbf35hfQak+tCOWg2UJ34eRo9MLiSaSLR1GfmETWOSmi9WxlWiyd7oUZPPZnubYEyrw7J07RgmHAqrVElI6XdsuM4m1a+d4MnNWcRwlcexpGPUUSLsjttrOxO7aiKIqyO+EcYfYIs0SapdKcKVxvbK08uu7WRAj7ztkXgDecJzzsneoTtp0Ne31lnBKzwslAFoVZLWXkBazSXJnUwAkK467T54vE9X5XDLSkRDqoo9U4sOmpEuuRpDl67BVedpD2XGvPjVPaDlQUK4qi7DL63QVxng7jIcKbjsNymjJjceHEMQz7fXi1JtKoA88fotluy0iFKMpx802LgGPi0oOjfuKlm76OuL+EGlePD14phlYUxg57ds+wkhz1ekjg4lCrNgr6SydQRENZIafw5TZoApaVEdyAYrwmJWNbMdk6XzjOIo26MDIPTs2H3ZpAEi0iVmGsKIqyZyjyYuQePUiRJCP3aMa72pS7sXt0FklGeMCsbFUeXZ9BzT3H8uh15gmPZgKf3ic8nhXOYo5dGtKBClZhwrY8mN7yLGFmhM/DOXr1+ysQhUNEHNXExedtKJHOixL9YSJiOIpz2e+NmoNW3ZXF8P3I/vzUiqIo2whXiilSLacGh3MGxwIhAzbZ7Coxe4LicIigXkPWNdHtdDB9wIRtuqg3DMwevhI2A78J9DtzSJMhpmam4bg2bjgeIYlzcd/0kKPb78CdmEX78juJcKaoTeePSBm03WhveHLQ7XRhB5MI7ALp/HExE3EmD0r512h2coZw7luw2gdWRKhZGls22TofOKO5iEvYZgN2c1Sy7QVTUuKWhIsyxso0T4U4yXanQ1hOsG0r9oqiKMq59wkzK8wyaXJW9+gsGZVH07iqyOFYDib9lrhHn1d59LAri77E9AJY7VGsW7twXGWFU1ZrRf1RZVRhwLEDWP7EqYzwNgnhKitMF+loyKxwIS7SrakD8CTzvPUMriwoxMvl0SHNOSHzhA9N16Q8er2y9P2EimJFUZTzgEGGgpglxZw9mCU9WDZLiEvpCeaFYYYu0pbtwbQ82GeYhTjoLEoZdBRFKFHDpVe2RACyr4rBkKVSFTTOYsCk6UWnexK+D9iGjZO3zuFwLYY3MY3WwctEEBOueLMfOO8vjHqb1nGijntdcZqcbJbI5o7AsGw4U5esrJYzEJeBD/QtWFGO0jelbNkqbNkHWzXZOhekXC0OYeY1OC0PxpjphxtMIuofF2Hs1w+s/I747zwbwrc5sklFsaIoyk73CTuuhdaEL8ZZ5jrmTVmeiQjuJ0MkeSLuzQ2vdl7u0aeXR7uwmlPL5dH2ulnhNFpC0l9AmYYw8hK2HcAODoyco7dZCI+ywgNEywaZpmkiqI9MNDc7PWKj8ujeMBXXbppmTbV8GaXk2BoPK1QUK4qinAfiMFnmCGoHJTBmych1ksKLztCO6aCkQM4T5GkkcwpRTsJ2TzeVomkGgyBFdTSMMXXwAJoTTaSJL8KOq8TjUKBy3ALv6x09ikathFvzMX/LMSxadVx55zue5hLJ4F9EA2TdkyJ2x+FJwsItN8BMBgiM1qiPqkFH51PboMjP0wH8A7eHGUbIwwGyMkaax3C9ifMw+CgQD+el7Hm9fbN6EaKLMjHhOAGs+uqTBL5XEcbDOek5djyWmi8hy4aSSR7PHiuKoigXllT6hEfzhPPlMUrSJ1xzYDuni0lmgVkWTTEc0bzRMFFzfEwFbQSOf24ZUpZHR5V7dHSqPLrWWtdjg49nnEn6J5FHvVF5tBXArc/CClrbLoSrKjGeA1S9wuebFeZMYYpgiuE4GSuPrrnwL7JRStuF7hVFUZRzhIEri3uw7RrMZQMOx2vIZSPi4QKSuCOCeVWZNQ1DuoswDAeDXg/1ZkMEsWzzLAYaYo5ROmgEJYpuB77roqhP48RiiMMzI4HJfl+Kc9N2R2XUC0eR9RZkpARhCVn/+BEMez1MHr4UwewV62aSmbU2DAuuPwEjmISVhDA6cygGJ5AjOy9BnOfxaAzVmn0z/jieqKT9Dqx0AvaB9Z2uZTHCbSCNOyiKVDLLnj+pfcaKoii3ARS/oz7hREQxBVlQc0UIr9cnXJQFhslICA/TSCqt2Cd8oD6NulOTbOm5UMR0j+6tuEefKo9e3/gqDSmE55ENF8RB2rJ8ePUZOPWpbe0RrqBrNEujKYbzLIVpLfcK1xqw7K1LNGbfZabwMBEXaVL3HUxOe1oevQlUFCuKopxnltjzTh+btBEUk2E/RBJzZNLkyu0sg87THGlmwLIKTB6YXblvZP6RwGpOnhbI00EPC0fnUCsHwOIArj0Jd2IafsPHYj9Bpx+jFVhI5o+MsqizV0hwZ8Y47y2M3DTLAsnSCSwsduFOzGDq8tutG/w5aiLPInjB9Mr7oNu0d+BymLUGkrQrpWbWmrI2OnMSPofbNUx75fmj0uYFEcN+MI04WpRFA2Z1KYJLntTEg1HPV5EjihaQDyjugbyXoMzYx1WXsrfx9+x4LTnZ6HUW4Ncm4fqjbLvOMVYURdl+KMiiYYowPDVP2A9sNCd86Rdee+wVIZyGMkuYQpjHe8/2MF1ro84+4XMUoBSz+bCPgnEzTyXGWfVJWLXT3aNJHg2Q9OeQDhiHYolPTm0Kbn0aVo2mldtbXswFcM4VphBmdlj8MPwamu0puF5wzn3CzAqzT5i/hxX36Jpz0c4UvhCoKFYURdmmLPFmoHBzfDolL0nmkn3GMhtw0EUUGzCNEFOzk3L7yut050UQ0uXSpuGV7Uqwpwt0Z7GDPCoxe7CNvDDhNmfg9BxYJdBquJhbHMLq9+GgGJWQJaEIWbsxKdtIF4+hzDN0Wdpm+Th05fqCmLD027LcdXuinfoksl4sfdWWPco+E2ZpKXRX7QOKacuVjK6UY2d0sZ4WEyzOU5ZsdGGg7C2OZkNyJEbQRI4cplXCdlpwGywlj8Q0LO9X2zdgWNZyf1gTWd5AVlgYhjYGw56sks8cbKw72kNRFEXZGoxPp/qEM/k3BXB7qiYO0mszkxTCYRqJEK6co13bFcMsjlKieda5vY9CFk6LsCvZYfpb0PjKrh04bUygmEXGQ2SDRcSDeRQZH2/BqU0gqF8Juz55QRZPkziUhVoaafL9sgKs2Z6GF9TPKRMeLQvhfjgao8Te4ImGK+7Rjsa4c0JFsaIoym2UJa5gaS+dkDlCyK8fRBKFGPa4Um6hMenAr5/KIMu4hyKH3Z4V8ZfO3TISiGEPaWGga06ieWkL9akawv5xlCxTCxwM+jEOHGoinD+O+U4Pl97pTii6J0fmIrYvK8umP4mys4B44Th6ZQsTl1yOoLZ+ifHIdTqRHt2NsKVkeQllMSHCmoFfxL/ti+gty1yy0hznVGSR9PyypHtU2jw6cbGdumSWo4UbZUazPTEjiwAk7R+HadVhGh4Mj0YnLRR5jmQYwmE0k4WDAbLOHAx+xrCUE452uyZlanFnAWbJz6cnDIqiKOdKElMIMyucykglx7EkIxysk5lcLyPsWi7ay0LYPUchLNtOYxTDLvKQ5dEFDNeX9iCpHlozBYKiOQs7khFm1RNMA5bfhDd5yag8eptLoyv3aCmPDvsSq1geHTSaCKQ82jlnw6z+MEXK/mzLQCNwJSO8V/uEi6xAkeQo0xxW3YW5g8Zfe3MPKoqi7IoscbClLPE4rj+JaHAc0eAEeksdhGEsq+v1xsQqMygGfI45Grlc1pF150YjJLwGTgxdODUbM+2RoGR2edQ/20CvWyLpdjDlZThRtnFiaQltM0O8uISlgUvfkBGLKYzEhT09jekDMxt/5iIb9SRbGzt+2m5N+niZUWaZeBp3JdPr+DTrMmAYo88l23Absh/lRGbsZISP4/ipmH1lvrciiLM0lP5gI68jZ6/UUoT+/BAhx2oAaDQ9tNqj+ZDJyZvROXYUi/MWJtoBEorv4QIcpKhPb/wZFUVRlPXJxDArxXCYrBhm1eqO9ApTFI9TFAUG6SgbzMzweEa4dp5CmJVNFMFSHp0lDCiwaJhVa67Ei+pxXFSWBeThEvI8AicHsn3Ia18JtzZ5xnh2rrA3mDOF42EfGfuETVMWZ3lZa5a5GdIsFxFMMZykxcgwK3BwYNJB4J1elr7bKbnAnnABm7+fHGVeSvmY6VhM8O8oKooVRVG2CLOczBK77tazxBUU08yexmEXnYV52JaPWsOTXtgKljdLyfTEaLQQe5uciVkkwSSOz4fg9IhLZuqwlkvUqixrmXdhFSkGJxYwcXAa7bqNubkTCI0CebeLxsEJTB2clpXzKHVQXHJ3NCaaZzThoAlWVfa8EXx/dI5mFp2ZX5ZS8/Ns5PgswdxYZ3U+CmHTNToPkfeOwbRsmY1swkHeL5EUJeIwRTJIpHfKb3rod2PppZqYDIBgEseuuwFm0MKhSw8hXlqQ8j6jPr3+6ymKoijrOhhHy0I4XXYwZll0MOlKmfTa8UmSEV4WwjTLYo/wZDCBOltjzkcIU0hFAxHCUh7NWOTXxCjSoAHWspqScUt8HCcsRD0RwoUJGI4PZ+ISOMHEyMhxm/uE8ywT12iWRnOCRNUnXJ+YlD7hrQrXTJyjRxlhOkfz6fXAwdREgPo6/dm7nSLNl4VwLj9zJduwDJieBdO1Ybr0Gtn5z6SiWFEUZYuk6QCmzB0+v1VmCsfeUg9ZMYFLr7gSjdZq12WahYx6o06NKGLJ1NGF0UnBJTONVaVqI6E9hXDhRhj9HhJrEqg1EESLaLTaSLMSTQzQckP4ro10MITdrMM9cKpceyNYOg3J9J45cFGYM1PMkUjMDNtbXDiQk5o4hN++HHAsyQ4XeSonWMgDxL0hhr6NWtvF9GUtmGmBrJ/AyAr0F4YijNPEQG7YOFDPYOYhnLwL/5LZFadtRVEUZX1KGmZFqWSF2S9MKIAb0x5831klXpIsERFMMRxnscQHjk2aqU1KRvhczbIqiiQSIbxSHu14sFvTUhE0atEpZcRSHg9HI5fSCHkRj4Sw68LyZ+F7TVjiYG1vvxCOhiKG0yRe3k81tBozozFKW+wTphDuL/cIR3EuoZbO0e1pT673knN0mY9KoqvLSjbYtWA3XJievaNl0huxrd+QD33oQ3jgAx+IZvPcsyeKoii7mcoYin2w57+tAvMnFhDUm2i2GESN1SvjYXcl+BM6S55YHMoqMTPENNY4jXAII4ph1x1EhY/FkydQawS45OBBuXs4HyPuHIPTOiAnEVUW+mzkWYxiwJFMQzgTvgS39aAw50q87KPa1JZXtItBZ7kcrnnac7vXzaMbZWgcamBqmj1jBuAClm/D7MXAUonu8T4M38LEwVnUnA6ypeNSLrffBbHGZ0VRzkRlmEUxPJqTa6PV9sWjwlxefBWnYxplpUMZoZQV2coc4Yn6DGpOcM7jk05zj45YHp2eVh4thpEUwSKEh9Lak5cZCsuAwYyjNwnPqa8YWW53aTSzwRTDlRBmJrjZnoEXbH10VCWEB1yE4AKEAdR8G7NspQqclSqwPVMSnYyywWVWyO2mY47is2fBkPLo3f15tlUUP+c5z8HLXvYy/NAP/dB2blZRFGXXwJJgA4Y4JZ8PzIguHj2GeBjh0BVXnFY6VCah9ETRTIoBZ24pkvFKDJSzk8G6Yxay/hLywRL86SvhmBmypQ7iqECauwjDPhotD0H7MvQ6JzA89nVxwaboPhs8CckGEaysAcMxkCyGsJse7Nr65XCu30aRxSKOtwJfh/1fHJ+xNnim/RgLJ/pwpgJMzSwL4mUMy4TbDmAFDpzFEINuLCvt9mQTRR7BbZ8ab7Vf0fisKMp6fcLDZSHMPmHbNkdxouasuPTnRY5+zPnBo4wwjbMs05L5wTU3gG97MM+zHFmELjO97BNOolPu0a0ZGG4waiWiUVY8J/fLuD7LECFcujYMm+XZnrTvbHd5NM2yKiHMn89XCEuPcDgan1RlhCmED0wG0iu8V0YoFRuVRLsWzLozKoneI5/lgohiMU05Ax/5yEfwjne8A6997Wu382UVRVFuExiIaWTFwHsuQVfEZeeklIRlSYwTNxyF6weoy3ih1dBMy7BdmK4v2eHuIBFDrXbT2/C9URBzNd1utGGVBSYMS1bL09TEcJBgcX6I6QN1eBOHES8dQVb6cPJMysBZ7iSXbLnMaaxvKQ1D5MMU/kwNTjMYjV7qxuIWabe80wQsy9TYJ7RV+JkZWK16a81nKzF3wyJYyHf4dpMbnjRYno36oSb6WY4aXVDrLoq4jrSTSHZ7N/Qs7RQanxVFIXSLDtf0CdMsi0KY2eGqLHop7IsIjqQsGmKUNUGjLCeAd56tQ6vGKEXMCg+lRcb0AljtWekTRspWmiGKzpyIYglMjo3Cc1CYJQONtDExxvGy0SjBrb8vtuBEMhWCYpiTCxjvOeu+1pyAxx7hLQrhKMlEBA+jTHqE92JGuGRJNAWwZIQzVrOvLommGF5juLbXOG9R/A//8A+49tprcZ/73Ef+fabUeLfbxcc+9rHzfUlFUfYIHJeQLR6DVW/Dqk9gr8MxDgzkHD20ERy70O+O5uZy/AJX1G3Xk5mE+bA3OgnwauiHMVCbwmTLQd5bkBXxlW0sl4Wxd4owmLYb3oaCWJ4z7LEeW2YsEgZxLxj9TEMu9oRRFPMyMTGBuDwJr3TRP34zrJKZ59XlyuYwlWywYZtIlrqwXAdOc2Ro4rR8mE6KlMKY4zjaPEk4v6Auc5e7FPWrR2mQhSMdDDoRZi5vw/PPbNaSZTnYvjQxU4MbOMjjDFknQjJ/5rLvixGNz4qiVEIvCk/vE27O+HJND/8ojdEddEUIV2XR0h9cnxYhfL79wdX7YBWUuEdHg5U+Yc6W5wJwWRlldebkPpZOw/VQ+i4Ko5SxfmI4uSyEt8s9Wkb7xeFICEejOM8RTcwEsz/Y8Zh93nyMo7cFxx6yLJpCOMtGrtEUwpNND4G/+4VwWVQl0WMu0VVJdG05E7wHSqJvU1Hc6/Xwtre9DW9+85tlxzz/+c/HX/zFX+Bud7sb7nGPe+Dud7+7/NxoNPCNb3wDrdbqDICiKBcvHB9UFoVcF2kk/avb7fq46RXpcDDqzz2PAzhdlS3L29Cwg/1GiyePIctTeC5HAYUSbInDwB9RXPoYRglMt4bmzAx9sEYZXq8mlyIJkS4eg+n5MGstxGmOPC8lmG78+crRNvj5Nph9yM/NkU/Hji7hazfOoY4aXMPEZM1DYcWSGfYaM1L+xH4gZoKThVBEcZ4lcKdW7zuWKrM0Kl0KkSwMRRifq3GGzDNeOIasm8nJDoNxJbIXj/XQOdrHxGQNzQOnDMc2Igp5MmfAW854MHtsTteQUhgvhHBnarvS4ONCoPFZUfY3K/OEh4kINde10VqeJ5wjFwG82I9W3KJt05aSaIrg7SiLrmBcG5VH92WevGE5Et8M2+ZKpmSL8968PJYimfdJeTTfpUw+MGBZ/kgIS3n0+Qsx9gQnMTPCp/qDbceVOcIihF1vy2XRFMBVfzCLc1iOTpOsemDv+vFJJRcs0mJFBBfpqC94N7pE71pR/JSnPAVPfOITZTX6J37iJ3C/+90PeZ7jAx/4AN797nevfAEYbLkS/X3f933b8b4VRdnl5NFAen+cqcMrZcMcVWBPHlo1S/C2IFs6MTKVQimGHeeaJc7zBF4wyt6OwxOKE50T6MwflxX32uS0lO4eqB+WQENxPFiaQ3fxJOzmNLxmW0yo0oUQ3kQLRTdGunQCTnsW6eJxGR/B/cTjZ2W+QbfojZB5jew/brTP+BnSIkVod1HOR5LtzieM/8/enwfbluZVoeiYfbP6tXZ3umwqK6soCooeLw/uFdDwKc8/sCfEjtAgUCFAjBAjNMQgAgPDUIkr8BTQCJs/sIEwrk+94gN5lqB0VUVWk5WV7Wl3v/rZdy/G75tz7bX3afKczFPZrl/WrDlXs1d/5veNb4zfGBh7BUZOF1XO1fEEuubJ6i97dymZzpcJdJ8ZxN6qb6hhW7m3hj6ySYRsTCdrR1wlH3XQlN/GIsKyaAPjGHZYoLXty2RucnOKtmuif6UrwP1BRTDNyR+Zj4s9x9bAk1VvDvDvl9qMz5va1Puv2BvM82DI83dWqDzhti2GWZmWIcpCjJcRslqSTDZ46PcFCL+Z/OB7KcVKYYSXMj6R9dUtR7G/XKiWdhnFBlM2rYCwjrJIkHM8KiCL0DS1pIfHm11QX7HBAoSZe0/WWav7g0fSymRQVvWIbDCBcJhkyAgiZaw2MOy5Aobtd7icuMwpic5XJllg95TOsd2ERYM154vXFyzmXGUlv1dGf/Gn4JKBfhtB92PpKbZtWwbbb/qmb5JB+Ju/+Zvl+hs3buBzn/scPv/5z+PWrVu4evUq/vyf//OP4yk3talNvYNLmMv5qRro2BtUr/5SSp2d3BLG2PDeGhfcfDERQEwGVbGpd7saP0wcURKNxcCDMUrrlRYZbo9vIZ3N0fN7GIz2UOnAaTiBoRky2eCqs+55SDstTKwKfVdHnsbyOjhh0XvbiG99AeErn4I1ugprsLuaAHCw5Qrz/QYK+ayXU4ltetBiQ5RGODg5hLkscbU7RMyJyUmJIExwy59i2zehxRN4JnuEdXltZsuG5rDXl6v5OtKlioKyB94ZMDZ12DUTm80SQEtkIDUoD3sdECvfz3KKbLnAdOkizys4tobZSYD5JJTet7ZlYPDEQKTPTYXLFGVVwW/Zq8+FsmlKw/OsFCbkYslnXbPH76fajM+b2tR7v2RBUOTRqcijeb4jG+x3TBR6hjBf4DRIRJXDlh4C4KHXh2e6b9ot+t5AOJCWGApuNSqrqGCiHDdh7zBdoh1pq9IcD9CpwgpRZHSbrqRP2HJ6b7pP+Kw3OBYw3JhkmaYF128JCLbsh2ed+XjsBw7JvtcbajbYd0yMepaM1e9kWfR9o5Kss75gqsMeB6PN8ZsqNwLeBvgWa9eVRXXO60LmHJa+6mt/O+qxPvPP/uzPnrv8xBNPyPb7f//vf5xPs6lNbeodVDypkemjKRT7hnli4wowB0RzoGKAWARs1tZVuS+Z2ypLYHRGX1Q5EdnqYjmG0R4KQM9Ob8ugbKzl/opj83Ii/bsXWWRGJgXJAsvlARLKyyoLA91Bz+2sbj9cHiMLQ+x0dzDaubwy4OCpfhxOZMJBl87D0xtITRPbwz0xLjnhZ5Br6GW2TEw4+HPywL6qZiIg8RdxjmH3/i7OahX+/Gd91334Og8PYWYahu4QRs/EcMtHcBjAmhkYz0PciiM8OSxgxjPYdS+y/G2RoIgL5EUB07NkUKVkmgxxI0MmK0vQSql8ESbIgxD5LIfZ60r/8Tpry5VpfuVcfabTaDI5xnRpo8gMDIYu3I6LwrMQTyNZsm4/0ZXHplEJP5XZlBMcNelbzmMBxqZlYD6NBCBv7bZhWWuuqWmAjtMWGSAznu8ZY/U+qM34vKlNvfeK50KaKDYxSpajw2nrKKwM83yJnMANGlzLwaA2yaJh1uMsAcLsAyYYpikXWWHNECMsdYccmm5BZ3Yv24RsV0UbZnSTHqv+Xcm0b9d9wtablkRnSSTH/Ew4BpMN9lpdMct6FDaY7Ush5dBJLk7RZDY5zriOga2eJ21N72Q2WPqC6RJdG2Q1UUkEvlReiTkWgfAbmIeVaywve6ZXwJftV3l5F+A1DEUCcBHB5sK5oa9t2ir26+2sd82y+auvvoqf/MmfxG//9m/j9PQUe3t7+AN/4A/gu7/7u9FqvX6f2f1qMplIRAWNSH7qp37qsb7mTW3q/VCUSFO+yyrDGYz2APlyojIFKZVaKzHI6O+isFzk81MZTO3RlS+eyRczat0WzE5tPmW5yE7voGz3oDvK0IkmV5plC1gnSCOL3TCudyY3EY2vQ88zeGYHmp7j9PQGou62mI8cB6cyAHdKAy7YO3w2CPTdroBRAuNJegAtT3Fp71l4NfDWg1PM9SUOlyfYNTwYpgV79yk1sWj35TXEHMQqyOrzfR2n+VlzonHhs16vk8UpqjjH9vZlIC5F5syBqHOpLWyCO7VwY3qCQy3GpWoqPVs6KeKyRDJfoIoAc2DD6joyyNK0isDYHqr+3yJMkR4fi/za9AFd01BUJZL9GfJ5F87eCCg1FFEmgzMlzAVCRNNTRIXLBmX0fMDr+8JC8zGdoSdytFDXsL8/x3wWA3kpbp2jbU6edATLRLHGZQXXs6RnmhOWcTjF//3Sr+D/+/L/EFDMPrmhO0DfHuD/9SXfjG948qse869tU5va1KbemqIqRvqEg1TAR6kV0OwSpZUjrjIODDBzU2TRBMGPmw1eZ4TFMCsJ6jxhMow0X7KhGcympaKIXhmu9BDTm6LIQyTBrAbCKh3hzRhm5VkmAFiAMOciJRddNekHbnX6wgazT/ihmeCsEPArIDjNhdUkk8oxmEaXZISdNwgi37q+4LWoJILgNxGVVKyBXDGxrI+557h7juU1dQG9ZHq9lgK6Anh5/T2eT0BzSbaYT1ShpMv322zc9Uig+C/+xb+Ij370o2LOwT2B6f1quVwiTVMMh8M3/SKfe+45/Nk/+2cRhiG+4iu+Al/+5V+OT3ziExId8cu//MtiJNLpPLoUk4/3fd/3fTg+Pn7Tr3FTm3q/VhEvZAA0h5cEYBJckgo02/f/ty+MsmkhG+/LCjOB6+MumntxIDb7O9LTnM1OJPInnx1Jf5NmzWUFnWDSGl0RcC+9rce3xPwjTEJEtz+NNnS0vCFMx5b35ZU6pnmKG9Pb8jztypCJgek5yE5uwxye9UxTOs0e4yTax6B/GTY0pI18HBYu9bax0GY4On4Fu/0rsHtbMrDnsxPYo8syMBPkcRC+52e/GKte4v79WWL2Oy+mc/S9roBVSrsNzzwbyHoOWhqwE/VwdDLGSTJBOc+ga7Yw12UZw+n2BBCvWOGBJz3EBMeUXxUxe8MiaJoPzWrBHnZUfNVsjPR4hvDFGTTHheF5iDUTsxsnKJIIzu4Q/mgAa07jMU3AOotj5DQrMF0kSn6Xl3B0DbGhIbc44THkc+n2PLQ7rvTNVUaJ395/Dr9647fw6zc/IaB89VsocxyFx7K9+huv4Ksu/z241qNlKL/X6lOf+hSyLMPXfd3Xvd0vZVOb2tQjyKPDMEFapqjMApVdgMSqOEWbDrpWC95j7g1uilGCHOuovhJmOM9kYVm3HWlLMtgmZHsiiW7GQLYeZVmAImS+sXKOJgg2TC4EP5qR1TkQnJINTqQvmEUQ7LY6wgjz+GGAFUGdAsFKCs1FaAF6NQjutmzZ08/jQe1L/BOO84LxGmAq16nr6/+pJXPe9hDvU55No71YcyyiczQvg2N584q0vACy2ik6O98XTHWXgOEHKKQoc84vAt/sbra3YXmpxGJ/egN2ed06y8vfqsQ7yp4gPUPGPT8oXldv9/og7KEL7Q3EOT6ueqRnZo7hr/zKr6wu9/v9lYMl99yeeuqp1e3sYfqO7/gO/K2/9bfe8AvkoP0DP/ADAmB/7Md+DH/oD/0huT6OY/yVv/JXBBT//b//9/G3//bffqTHvXnzpvz9pz/96Tf82ja1qfd7yYAQBSI75iCoD/bEZZJFoPygIrvJPuMinD0WUCyDb7qErtvQoQnIpVkVz+nH+y8gCKYYbT0Bx1LZv01ecHXtwxgHJ9j2h7C2r0q0UZGlmBy8CMsw0H/iK2F3dlRk0OwY5vQIl/u7mOoVLM1AtP8F+OxPqqXhBMY0zGre09DtIsGpZC4SkNNUJD3dR561YdsutisfB0WBE+QgZ04ZN92nOfkI40pMOxhhUWlc6T3rZ6YMvAhmEuV0P5a4rEoczY5h5wZ6oz7yIFV9wmsTBllV7zF2w0JyU8c8H8O2NXQcUwa/SvNh++fjtDjA0m2aJlyakVEiAHNrG9Db4lpdkI1u2bBHezB7NBSboMhjzKanSJICXsuAM9wWQEyQHaUh7Mv8DekSP3UypQlMKTFUlgYE8wTdSy2Jgtg/CbB/GmDUt3BjdhsvjV/DZw5fwHOHz0t/9+sVGXz7McV4vJ1F1+jt7W18/OMff0N//73f+70Yj8fSV7ypTW3qnVnsDw6WMabLQCKTSiOHYVew24ZIon2zLYwwnaIfN8Mm4zvHmeVEeXMkgUijNdsVpZXd361TEzxpn2qen4xwGk/FnHIFhE0PtuVBNx7tdd4XBFsOXL8N23EVCH4IJpzu0AS+ZILJAieNcaSuwbZ0tFuWjHlsseF4S9+KWMy0UhQlx1OBvgKCebxGlD5Srd79vT6G+jGrB30nXAQmYKVTdC2HJljWmBdsGjApTbYMAc6GVkLLKuh5w8YqwEogXOa8rMBrU8ZK3qzYXh4LA2zoqzYoAf18HL4GssYJ26tKdR0/qAsvniy1/K2uKdl2c9zstWav2qreznokUPzn/tyfWxlz0KmS0uNf/dVfxa/92q+t7uP7Pj784Q/DMAyRMfyX//Jf3hQo/o//8T/i9u3b+MZv/MYVIGa5rou/83f+Dr71W78V/+7f/Tv84A/+4EPFSRBMM57in/yTfyJs9rVr1wQgb2pTm3r0qmiaQRmUd5bbuw7cXq8osc4m+0DoodIps3HEzOpBlaeBZBVSbkVDDg5SWTxHnocixyqqEPn0BIZuiyT5YP8FJMuJsMETrcJuq4t0cgfQKhSmjdPTm0C7h4OywK43wjKKEUVj5HqB7ac+Bnf01Mr0yvDaKII5sv2XsP3MV2FxcFNkY+1LTwvQtkaXFTCeHAgTzokCgTdl3Oz5JWvN+4X7N1HNj6DvdqEt5tjqX8aRrosce7e9LRONdHaCeJpj4BTIcnP1edG9mkW3ak5GHpT/PIlmyIMMu62RMLfyHvx7MwgcTEejDorTEqmd4FTLoWUlHM2FH8XwHU4cziIluPpsdgwkx6coDQ+zzEZSJiiKHMVhDK/jYG/go6oMnMY2itKC2eli57IOp+WiKgxk01iANQ2wSs/EnZMlwiiXPq1LWy0UmTLPancc2TgYHxfX8Qu/9X/jxuKGgP771Z6/h2+68k34XVe+Bl6rxGl0ikUS4ENbH3jsUsK3q9ZX8d+Ov9/Upjb1+CvNMkznAWbzAAFj/VDA9gy0hg7abk9AMCXRNMx63CW9vouJAsLLqSwuE3BqTktan/RWXxjhdRAsQK2gNDp6U0BY/EkyLm4nyNbk0BdBsElm+nXO4fSPUCxwhpBy6DSXhdaCPcFkNy0dpq320u7DpAcqq8i6cquBJm9TG8RAi94Uq+vrRWUBpPyP+9X1fISa6ZXbH5wTf9/vg6+5ZoAphyaTK6dtzklaJjTTACwdla4JkKfcme89S3KkWSFb1kie6/O9KMQMXRahDZPu22R/Tdj1dXzB/NQ1GpUVBYo0h05jbUYl1uzvqgTIagJmdVsXMoTHBLyS9NCA3ndJPRIo/ut//a+vjgkkCZC5Me7h+eefl17fIAjwyU9+8rG9QLLTrN/3+37fXbcNBgP8rt/1u+Q+/+N//A9827d92+s+3n/6T/9JmGWy3D/6oz8q/7CY3bipTW3q0auIlzI4Pqif9X6VJUuk2RxZPEM2SYXxzNJF7TzZvcvleeUCHU9kqFkXIXEAVrENPgrmIVYnyEzg4Pqvo4pCbF36MFrdPdwav4L94gTDkvEQOsYoYCQJtgdXcJAu8fL4BXQKDYf7X0Bn2IPfUS7QHKzjMEASB7C3rqDcfwXRnZcRTCfwty8j0x2cnAZqZdboEWGibVWoIr63Q+itDpzdJ0XOLa+3sw2cvIJqdsDmLHijy9iqCtWjXGSwulsIbr9KqQxauzuw2l0xJqMknKvmqFl4s7dz12fE18pBKC9yTIM5uswj9sjI5zB964FxSa2Og07Iz9AVViLMYkzzGYpyLLfrRY6ebeDScCCMbzhbymp51LKxmC3hcGGDAyCjlCYRjm/OYIUcnHPYbQeXnhnhlAN8nEhvlpVmKKMMycDF8mgpk4k+e5xtE9EyFQMZGml1+x4+e/QF/Nyn/y+8cPLyfV9/1+7iy7Y+iv/9qa/Fl+99+JwBys4D5PzvxaLKyrIev4RyU5va1OMtLu5FaYLpconZLEAQMZkA8Hwb29sddNot+Ew+eASDqIctthYpSbQCwpIjXJWi4qI7tLn7VN3udF5hJH4WWYw8jwUM83IjjbbZw/wQQJjGjNk5EKzcsc/Joe0HM8EyNqcFglRJoMUZOsuRCghUoM2io7FlwHEstHhsGjJOEeSaOtnUehPQqzbiubcDzAkLTAaYIFgY4RrIGnRmNmAxccEi+NSFnWXrUJYVSu7MfcMcczw3dPRcW7HHlmJ7CXo5ByBAJtud10Zc/NsizpV8ms8vCwjngS/I4opZFplo1TPM19R8fvqFz/LdBIabesP/wsiwclvPNSRQJrP7z/7ZP8NisZAYiL/0l/7Sm3qBX/jCF2RP9vle9eyzzwoofuGFFx4KFBMM8zV913d9lzDLv/ALv/CmXt+mNvV+LQ5e7CsyWmdOxQ9bjF9Ikyksuk0On0QVB3BauyhLSqUWSKJT5KkNx99asbRighHRzdmC22KfcC735+uQ6IbmfuzvdXs4KRPoaYHh9lOyCppGJxg6bRwnOpKtIbIsRBVN0GXv0+wI7myG2ewIercHp9uCY3WwnC3htYBwMcNkFmARl+h4OvqGDW1yDDhtGJ1t3Dleqr4arrAmXF01EUchRibgXHpGen7XB4gC7HXehVYGSopme2hVpcQ40RiKURlp5wpMu4A7qBUwFjOAPSX7TiKVY3xhkpTNY5RxLtLmWb6AHpVoub4Yb3BQM9qvLxsuWyYWiwS7oy4uWUN5X1meYTId4+TWDVw/SjA/TDAauGjx8fpbyEoNH/Ad9BxTDcxZiXmQ4HARIdOAju1ifhLi9osnGFzuwtI1zO/MlYkJpV6ahlHXQTJPkIYZsiiXAfe4OMJnb30Ov/G/PoXbi4O7XmvX7uBK6yqe7D2BZ7rP4kv3nsZW33tXDsaPs5hBzMVfLvz+7t/9u9/ul7OpTW1qrWQsy9Wi4zwIMV+ESBmjBB2dlocnL+2g12lLq8/jrjJPUSaxxBOWwUw8Qah2EmMsvwNn50kYTGK4R0uTAOgaBBc5/R4q5RotPcLc7NfNCRYALJsCwSsDTtuG3+7CohyaRl0XQDAZ3jjLEaYEvoXsI0qhs3wlY+aY4VoGXNdC3zbh2wY8gjZdF/DLjWP0O80ZWoyxMsqhC8nqZRH4iiGWr1hggteUwDdKkc0VAL4oeabZZAOACVbX+6Clj7eRXBcldKZA5CX0NdZXI8PrmdDaupI5mxpK8SFRIFo2GmvWgJrHaQ2eGxZ6vfjszUJDA5QFW9cAmt+w2iqhOagKoBLg7azHuuxEkPw93/M9+IN/8A/iO7/zO+Uf/td//de/qcdkjAhrd/feRjLsqWIdHR091ONRbs1tU5va1JsrAmLqeCgpfpTioJpGY7Wi7A1Q2TnSOBQnS65IUz7N+yThqdzP9kYr2TRBsOvvCOgh63oxuoF9v3ycRZmhXJ5ib+dZ+DTRIoAvUrV6nQY4CU7lVHxp61loWYD50S2UhoZrT38UsyLCyDbR9kaIlhHmkxMEKSMuBuJ8PJ8tME5itKsYcHs4nuVixrE3aq0GocXxIQ5vH2GxvYXtwd2GhFyNtVptWF2uwNfSaE1Hy/axTBQo5uo32dT14nu2hpflfTas8+pzjTJhgwl+k0mIWTlFu1QSO64228MHg0UOcsdhIj1UTttGpANtW8diliAKIqSnU3TcIfJrFYzCgt0bwhl4mGQ5ui7zmNWEiKvRHNfoan0wjXBSlbDbNnq+BT1IMRA23cDoSg+5bSArK3iOjt85fB7/vy/8BqbFFLN0jnE0RXaPHmGqBL7xya/DH/nSP4DLnV3MgxTTZSLxGC3Pkr4xToLWJwTNAM5hmxKx93L99E//NP7hP/yHMv7SHJPZw/TPeK9Ixje1qXclCC5SxFmMKE+wjCIkXPyj94Juo+200L/URq/TEoDzOJ+3ymKUqYpMyoOpLEBTdUS1EVt5uLhqtgfiC3KvTGAliyYQjlEUKufXMGxYTkfMsu4Xn8TnLnIucseKDSYQZ1QTxzrdgOU4aPeGwgLTHVqiHGvmck62l+A3LYT1jTMlhW7cjgmqPNuQ8XGLjtC2iRZdoes+2ndiqe9CMcCrfQ1IuZ5P12U4JioNkPZfSqCjTBaYmzYXMbWydDiOiXbbuQv8knnnwkOZpMhDOlDnZ6CbknAxt6pQaZV6TtGBV2f7TJPbxR5Mdit7sPpNQGIRjeb9lGVtMKZ6rYuyRE7jTZyB54TAn5cFVNP0ks0A6sHk0XmB0uyCcm0Nz37kafE/ebvqi2LxdfXqVfy1v/bX8Ff/6l8Vh+jv//7vf8OPFUXRqof4XtVcTyOuTW1qU29dcZClxIq9sw/9N5Q/h6cS+WO7dUwSB2evJaZRBMXMlo2KAhF0hLN9FIsjVIYHv0wwaG+fW40mgORkg+ZJBH98jDghoztDr7cLb3hZPYfG3hl1rug6bXkOunP6to+jcYKTcYXBVgt+24OvteVM7bVHsN0Ch6eBjCV7Aw+9tiOOlAcnDqLTV1HMArR2t84B4nwxhp0vMdi7hEnmwI8yAWvrxYGORhZkfterY7ewSJaYBIGsCg+7d5+iOQCFpQZP5yq9ek4OfNk8EVdpOjiP949RHsTwd/uyKkzTK64636/Ya3UUJjJw7bbYuwu5fDiJUIUp7Gwq/Wza1hUYaYjj5RjTPMHB7QSObaLX85AaubhCc3LDXMfrt6ZIFgncfo6j8g6KconbywNMxhNxS+VEkBu/QzpGzxIV63W/4qLB1135CvzxL/uDuNZT36u89zLFNJhiuZiqnMQSaLdcbPVdTKIUy5QZmcod0zRNPDXswWEf1nuwyAz/q3/1r+Q38uSTT+L69euST8y0hn/wD/7BfReXN7WpTX3xQDBz6Yu8QBrT9MiAUZniEt3d8aU9hGPBY3negiAokT7gIg1RBnMFirNU+kTZ5mR0hmrx2euo8fsCiDxjg+kPEStZNCiZdVWLksnc+bvPnwS8eVpLodMEOV9HDeYIehmNpACwQ3SHOKPkuUC4yNTnlBUCfMXxuGYZyeyS6e3aJryOK+CX7C/B7ztZDbQyolpjgJtopEaKXJJ95Qa1EEAAzLF6ZX5p0TRLh2uzJamCSdBKIFlkqPIYZZIjp0yc7UjSc5yrDOKaaZbPXp6r7vnlZ8a9qXqfeZvCyKWgcC5IgPBVriOAVmCc7K1y0+brJ5N9tjhxDjTXvd+N/J1mp/yVsLGOr5vvie9Aq59Pop6y2omaf0AKmf3NxpN4O+uL5nv9Ld/yLase3jcDihvDrterjWHIpjb11pWcGONQnJIf9v7sF87pDm3YcLzheQdkr4PJdB/JUY6sBizMljXpFJyF0KoM8zRElkbYsdVgexpNkOapAF4aKG17fWizY0zmR7B6W9DtSzi4PZfVVHGU5Mpy7bw88JQ5VZrkmByfwPF7KLUh4jiFaSYotTbm40h6lHj6oelTA2w7vg1rt4s71TX40TG29Dk0UGqmQDn7sozOCKN2H+lJgMNxiGu7bVhrQIwDv9+6mxFgTJChGbh+fIKRN7wLTLMmcYZFmsuEYejacA1dDKvYK2R21SRnWUVw2OsNFcVgPkA2HWYFTqJEVt8vtVxYNZPas028fDTBDkLYfoVFaxtZWkh+caWZyNwMI58dyxpOZ1O88NrLOIpOcBie4Dg6xSydYpEvUMhS8BsrSzfxFXtfiq+/+pX42ssfExDN4qDM3rGDkyleubWPit9bq4XhoANfK3H9zgFePADavo2hz3gSHVpewcoNGHh9Q8Z3Y//wD/3QD+E//+f/LP82mNhA1RYXpf/RP/pHAoq//du/HX/v7/09SYXY1KY29XgryVNEeSwAjyCYfcJVpUHPDWipBbNw4RsW3K4l45DjnpkWvnHmMZGtJPClIVcSquuEka2gmQ50vwvT66q4JCY+XAC0oqISAEzgTndnpc5hm5Jpkblmf/CFfuK6FzgnAM4UCCZDqf6OY60Dp8Ux1URa6QiKClGcI16kiPMIWa7YRRbHHYfgzzLQb7lwHQO+ZcJzDDGDeieD33UAXNIfg6xsmikQTFqUAJCGnijB1uCiKJBLLzZZYoLYHDpKGHrF2QNslCIl5ia30+SqBs0xn6NmexVwrd27WLWhlaBQ7s26/5dV34eAuUxfH0vpkjWtzLa4F5mzOInxenqScFFE3UfuK5uxuu7suH5ygmG+5pTvW7lVCzNMebZtQiM5IIvp6rteN219T4FiulBzVX5/f/9NPU6r1cJ0OkWSqN6De7lJN8+3qU1t6otfBLiSRcyT9+tEKXHAyJK5gGGWGGjZ7VX/L4sS2cN4hrRI4ecZBr1dAYdmPXinNOJKF+i1dzHOItwZ3xSTLMf2RT5rGpbIoQ8PX4JxfBNlbwc7Ox/C7DSVHhuenGlEEYWZxFsMRuw/Vifq44OJSNm84Q6CIMed4wJuy4TfpjFHIawwQXBj2EQwltHFMinQ9Xx4/WtAdCpu04bLOKITZU7SVvIfyq1vHS5w/WAhq9uUWRN08nO5n0yuzC3M4zk+dOnSXRMCrqYTEHcdE0le4jCIYc5SdMsKbs9FNoklXzlbJNi7ugvLsGG0rHtOLPgapkkmUjWNvdftM0DM7xizCfT5CYKOicwakebHCye/g0U6FeaA35dtOhKHRPOrBzlBP0zRTfVrd74SX//0xzDyBrJw0SgALr5uulSfTuY4OjlCBxWefWILYRTjaHKMhe+htTWEk+t4ZquNtqsjz3PESYrTWSJunByb3itFldRf/st/Gf/rf/0vWURmPOEf/aN/VG4jMKa3B1VbJycn+O7v/m7Z3sxC9aY2tSnIgixBsDDBBKW10ZStW3AqD1qqo8x1IdIIgD3PhssWkgcYHT6o2PdL8FtlqcQeUhJd5akCwVBsrkiivbawwBfzgu8GwSnKgmA2FaaOyQ266ShZNNuM6vNu4witALDa57kCztJbCgu5biKDgwwmshyIIzoe83UlK+BrmxpcJhz4DnyOhTXj61j3zwD+YpaAcmE/GUlEoMZFDHV5dSyEnJIJN/cTRlaYX+651fetiVMFYpVcOeN9uElMUSFuzgTBulYpUyq2tFCxzHHfIGtMEGnWBCzl5LxRAUvpvqXMnIvr4vYszbkqwqg2tdI0AlKCWLVX4JTy6hqwGgp8qtuJc3mbsXabVgNivpvmeRsr7Yc3zlpJxUkqCItNFAyYLR26KOQM6GsmmO+keqSZAVecmUX8ZV/2Za8rw7pz545MRC5fPpO5vZHa2dkRUHx8fIxLly7ddXvTS8z7bWpTm/riFqVZ+eRQTK4YL/R6WcS5sMMLmHZHTLUurlKHaYSj4ESksZeGT0BPY9i2Aq1N2W4Ppk15solLdguz2akcd4fbq8fbaY1wev3zWJguRlc+jCxW/TL9gbdyW46jTOJ9uBEYL+Yxjo9PANPG7s5AgG+wSGTzdU3AMN0/xUx5mSKKUqQJ4xBUpINcH2kYDS8hG+8jT09UZNIae05jiSs7bSzDDBEZ3mmEaMF+Lg07lzp3f15FiSTS4XvMB+Zqv5rQcAWaplSnaQrX1DFwbZFjnVyfYLyIkHZdXObr0jUsjqcwSw2O68JqKVdwSqMIpgmkZdFXI6gtZfM1ID45xfFhisHAgeMYKNIUi+MYV7e62LdS/LfXfhH/8+ZvCAPyqMXFjZ7TxXZriC1/iIE9wGyZITYi6FqJlm3hy3c/gmvak+j32uh0H2y0MZ7HODmdIAqm2HYNPH15F/BdlNNTtIoQUTTFnlHA7e5gEaXotnx0W30sjpZodz04zrs/o7ipNE3xp/7Un5IUCM/z8OM//uN3GWsxoeHf//t/L33Fv/mbvylxhL/9279934XmTW1qU3cXUwGUHJpSXzLBZEYJ9Gx0aLhYWCgTDWlIdVEF0zbQ7tnwPOuR+4RXMmjZlPxZyWZTBdjIAhM40Vej1YVBAGx7d+UFr+TQNfhdZ4KlpchgG1NLwDDH1KYPOI4ikT9TDh3GERL29BYVyGvmlYFcN5BVjD88Y3IJ9FyzFMZ31HIE9LpkfAl+zfOmT4+7FIAl+0omlRJfAtj6uJEC18C2uX3laHXP0hQby7soPKvYzlKBQ6pX85RsuYpI4gJJTqaY7G6WKcbT4KbMqwzHgm650E3GFRkSP0ldc0EAKp+hDq2ktFhFPnFywZxhSp4JHnXLFLdn7s+xtMLMqu/g7WbUS2GiVR9zlSrDML4VssEWF4McvvZ3Nuv/yKD4J3/yJ1cf/HA4FIDcgGTur1y5shqo/+7f/btyTMnWmym6TtOB+sUXX8THPvaxu25/6aWXVvfb1KY29cUZcCrKo5JQ5MEa+4OG1163l7gsaLIxF0BMYHuxgjTE4fJY+np3/BHA+5/cUrmIF3ptOWDLYwZT+Ixq0nRhZ60h2VRd/s6tKgw++PXQnA6Oxgu0KSVeOwmTNSYYJig+PQ5wOl4iTCI89YFrGPXU8xEIJz0XYZBhMU8wnyklCour/d2+KyYXNLcgyB6fBCg0X14H5WtGzRCvO0uChllpAZdzKNfG4TLFwWGA+U4bw63zUqGTqZI9+34HizSAb7jIlynyKMMxXSd1YHvYFlOt6NYcXlHg2pNDnBrAzNDRTjMkToFRf4hikaFKSmQtE5Mkl1V9AmrV2iQphNI/PLt5AD0PxfhruigwsGzMMx2/kd7Ep158Di+cvvJQv5OB08czwyfxwdGT2OtsY6e1hbbdEjdtAuKeq2TL7Ps93J8jc3PciRdgq/Mlv41sCtgP6HtmzedLvPiZFxFES4nXGFzawQmN0o4P4XoO3Gvb6BQFlvs3oe0fIs9svLCvoe30UOYxWnaCcvCVMGgp/h4opjwQEDOekGD3XmMka2trC//8n/9zAc0/8zM/g9/6rd9aRXdtalObejQQTF8KaU8pDCRRgXiRIeFCsWVIrB2BMI8fmgFuGF+RQic1cFMSW3Wn2pCJgNdWBlkCgrlf6wtW5kcZcmGBU+U0XdXmVpoprDEXp0UOrZso8hxJHCGYniIIYwQxWe8CKdVgBL+ECLoBg6DZMKUFiAC3TaaXLK+pGF9ujDl6nOeTdaArAJeAUz4XNsCW6rOpP6fm8zlXNWDk61cSX25WjdTUdXJMACygV4Ff9vXmHC9pDJakKBq37CRBSsfshCx7UffgAoZtwrRtmI4Jz+/A8si2M1GCQNgWBl6rwbUAYEU+C/gVMMsFAwJgcXtWrs+yvcPPzRXnNzUIZn6ymIYJ0U0JNPOTdWgWFxfoVM1FhEgW1dnqtkyWWKahzHHoKRJkARZpKC0IX/fEV+J3PfE17w5Q/LVf+7X4/Oc/j+VyKZnEH//4xyUfuKlOp4PRaISDgwORNdPlmfKtN1Pf/M3fjP/wH/4DfvEXfxF/5I/8kXO3TSYT/Pqv/zocx8E3fMM3vKnn2dSmNnUPmfT0UOIb5CzOlWUadHTO9wPf828lPmksAy8l0/cqGiu5poO9tnKQh+4I81zGy7sMqOQx8wxFMIfRGYg0LDu9IzJuw+sKKDb7dNHsYT6NhMVtte/OTm6A8a3bM5yOxxiN2ri0e74v2nEt2XjSj+NMBkvXM4UdPn8/JfuKwhTdnpqgNCum+Yyr+7VpBleM2dPM1VLbQM/SxVXz9PYCRgl0t1pidLUIU2GUd0e+mHCcnJ4iXDow2DNNEJwVGFK2vL9EWpbyuP6TAxieBT0rsD8JcDw5kcWA3vYQIUH7aYA0ADpDH7uus5JHNxVMpggnYyQDDUfaHbw4vYGbN+7gxdkryGpGYb3I9H7N5S8Xo7K4SJHmGTr6ENvuNrYGHoZ+D9v+ELudbVlNvzXfh2e58AjDxf3bVvERlgHfsLG128Urkwn2ZwsUywT5bIlOSslzS/qJOUGR31IYYnz7Nq6/fFt6pdqX93Dp0i40lzK1GFeHV9B1OzDKDMvj6yiQYjE7xPLoFAfTArZu49JWG1q/h/LZd/Zk41GKnw0Xo//pP/2neOqppx54XzILP/iDP4iv+ZqvESPM2Wz2lr3OTW3q3SKH5sR9HQQ7NQh2LQeOYSNLSlkQ5TmZJn80Q+JYQ2k0vSseuLics980RUXGlnsCYOk9JpileJbnJtVvKzJYAl7DVLF9llvvz8a1sswlHkkAMJMXRApNOyMO1xYMspOahbzQEWQlwkmIIBojTBJEcYwkV/2qCviS0TbhOj5argfPNuHWEmcaXJEBvjh+vGGwK0BX9cwq4KsAL+S6+vq7mFz2zVLmS8aRIJLAnuZRBO6ql1WB3Xp/0UCMY4kA3gx5nCEXh+YIRRwjj9ViBNnxLCWjnolTMoFvSVaWTK3twWq30N7ZgtPy4fg+3Ba/D1OitMj0Sr8vjcL4XLJfe/ViclVHHRlr4Pcxs6dKFl6bV4lB1pmb9JnMu7lPfXt1fl8131NzuXaaluzkJEeaJFhEAZZ5iKCKEcqWICxiBEWEII8RZNxHCOtj7vOH8Bf5+O3fxk9uPS1zjXc8KKarJevGjRuyOt1szz//vIDk+XwuW1PMD2Yk04c+9CF85CMfkY2MMlldAtmHqd/7e3+vDPq/8iu/gp/7uZ/Dd3zHd8j1BN1/42/8Demn+tN/+k8Lc71uOsLXyHriiSdgWQ/vjrupTW1KFVnhZHEMd3hNeocvyrIeVJRMr8cn3XV7wZiFGNut84BUd8mCLmD2tu/+m8WpSI8IzMkOU75N0J5PT2QQtHeeEBAVLFO0O5SDnX9e9pISeC4YhaFV6PeAK5cowb73QM/BivLp+xXfF0E2e5UJilcu0JNIenysnqPkTxekc4wt2HuyjyjKcHSwwPQkQFpUkkvY6bhouxbypIIWFti3jmBUBmapga1RFwPXRyHypBLW0JVVajLuZmUAyzlmZY6ev4U7y1gG9cwp0U91DDjpMXSZ+I3jGSbRFDcnt/FbL38CL4W3sHxRufzfr75s58P4fc/8bnxk+CWg1wel3IxWiJMCFnOMjQmCggkAFV6Z3lDfuURslBjpVm2ytoDl9GFxguma8v77Qx9Xuz28sihgkJkJIpyenMg5nJMgOoSXywBYhMhyHdZoC098+CmEhoFCp6lMhG3DgbtcIrr+EmZH1yVjOdc8TCoH+84A2ZYOs4wxGIzgWvbKEObdXt/7vd8r+z/xJ/7EKprwYYryasqpf/7nf/6L+Oo2tal3gTt07Qzd9ASvM8EEwVy0paSVi6PxPMc8XippNBnhBwBhAXYE1mSAhQXmnue0xrVXtYoq9KGoQzKx0rdJdpFyaObSkwmuW5QIgAl683imQHCZCXChi29Z6shgIC1MJIWBOC0RCfBdImEfMME417XZ1ykmVjZavT62XQctzxPQSxD8ZiKNHgR2Fat7H7BLtpRKMPa0ssfV8Wtwq6TGclwD4dd9DYwBSgl4ExQZI68IfEPkIVnfpO7DzuvPMpflA5XDa6Ii002jy1YPtu3Cbfuy2Z4L01D5uk3WL/uFCXyLeY6C30OzkCHBvHw/qt9XEBZ7e+uXvgKqGQfnM7OxdZAq/1uPRWquUzecPUZ9/UXA+0b+HQiIzaMVeJXjPMYyCbHMQgRptLouLCLEpYrm+mIU/83ZxtvX4vSG3EYINLn9/t//+8/lCV8EyuwrJnh97rnn8OlPf3p1X5qBfOYzn3mo52LkEqXYf+Ev/AX88A//MP7Nv/k3Evn0yU9+UvqJKd1mr9R68bV827d9mxz/0i/9ktx/U5va1KNVOj9CqQOFUaoYhYesRjZNmdZ6fNJ6UTaj1bm866UT9AVTlGm8Yl7lMWksEgeqj7k26WI+MgfbfPmSZPcajofZREWztS64LTMi6M5xIEC57VvoWikKjxFM51nspCgxTzK0OXF4CPkbQXMYsNc4F+PHxgXaWutlvjgIzaIMhmvA7bsI2TtWadij66auyYCbHC+FZd7r7yLJExwGIWI3R6ItlJPo2ntjfNPR8gTpOIIJA9f2RmLUQffOvAxRWAFemZ3g8598Gb85/jQOgxM8bJHx/d+f/N/w1TtfBU/rIUkLHE8SGIYmrqDcU27eaRu4s6jwdOcaTMPEi6evivEWFzwGpo1FPIVud+AbJtJkirKIxcglDmY4uHWEyWKBReCg5fvSK913uojTGPFyKSx2Stm404K21cKoa+J4egNluEQ/T9HVXOnDPk4iHC0XiLQ2vMtfis7WNrJsgi93DHQ8F6+89iLGiwSXLj8pK/zvJVD8Ror+HG/m7ze1qXdTEfBSmrkCwTSBqo2xhAl2O2L0J5JoTZfF1TjOMZ1FYs7I87ZVS6O5ENoAYTGtSmMFfClVFvDLvt964U2kuuwVPTMrUqZYysuILUia7SgWmKywjLNU1RBMZoiThWIvMwL3XBZPpSOnNJEVOmgmTLa3KDLFGJcZ9KqUXlZb1+HbFrY6bfiei7avzrF2baj0MCXgrJEoy2tib24tW64vPyzY1SwFdgUhCpur+mo5Tq7YyBVTWQNBAaFcTEgFCJK5pbkV+3dXGwFwkijgK3FUdW+vLH6W9fOQZTZQmSYqAi7Lgub50C3Fjhu2XScC0fxKuS1XaYD4eIm4iR9ava8LwLcBvbXZlcikueUXP46m71e5Rks/cPM5rZlaNa7Nql8YF2678Bj1bbyGneaSgZ0SyAZYkqmV4xALXuZxSoBLqbLaeDnn9/kWlme6aNu+imS01cYoyrbjo2O38dWXv1wWpd6uemwWnDTe4tZEMbFokEVw/NnPfna1J4NLPf6j1Nd93dfh3/7bf4uf+ImfwG/8xm9IHzGB7h//438c3/Vd3yUO1Zva1KYeX3Ggz+MFjN4W8jyGkQZidrW6vSqFdaRL9Lm/KzIk4ckDZdMNmCMgFlOJteJKLQcvAuB1UJzPT2XCQFfN9aKUzGwPxNyKOZD7118VoLqcZ3A8H3Ytwz6eRhL1cGW7LQPm+CiE67O3Sk1uKCGbximCrFAGWlmBgWuh6zxYZUIJNeXAy2kk0USUR1t9976TjlmcYRynGLiePM+V7Y48Z8osRs8W+VVyHCCfJTD7LmyyoAMHH3RNLNITjOPpSlYUZTGOgzGsSMdpuIQ98HC6uI6XxtcxS+Y4CceYRnPcXhw88D3I+zBsfHD0lOT/Xutexo6/h5G1i5i5mjlgujq6Axu+awkzvF7jaCrfo88eN03HR3c+JMA4iKYSRWHZLdhFjqDI0SMYXsyQpCmmkwiFaSKHjXgeYZlXMMocI9MQmd84yFBWPq7sbqHjaDARowqWeO00RBKmyDQDJ26FXKPEzUFr7xKevfYkhv0OJvEYVupj1xshWc5xbTDCq9UpZhUNzN68BHBTm9rUO7ekvWMNABMQCxur6cJEDdyujF087zXnapomhYwMipj9qoAC84M7PebzMsqtUOA3DpEta/a3WGsxIaMrChm6A9NAqXZqInsq8llzBXw5buUia2bWbIqUvbzzBVIeZ5kszmZU41QGA3tQaIwm5ePTg7iCXhX0eQZv7RkabFuD7zjw+b5cF7bkAdvSMnEvkFuKVLkBuMqUSsy9BEzWe7LLYuql5N11qC0qMqvyPlVvLs+nBHByXpXb1HGT8CDOy/zsqrPc4gcVWVj2OtPluchycXnOqY6S/l7KxBlyqz5X5eakCdHG3lxxUHYpG29xciALxPz8eD19Sej2TLk73bBNqs5qQywFK+XDVb3HlDfXzs7NxvuB0uf6vTUOzetA9QzQnoHV+ynRXo+9Xdb9tgJg2Yeb1n24ct1ydVuzJwCueeS3pAzdEDArm9MWkEtQ2xGw66N97rgGvnZLFs7fyfVFfXX9fl96fdf7fSl3Zl/yoxYl2P/n//l/PtR9CZhfeOGFh7rvH/7Df1i2TW1qU2eVLU5RahVavT3keYSUbF/tUMk6CSdiliBmSnV2bJHHSMJTAcSOPzoXu7RelKpxdZInyYvFwcRwWwKKUbs4F+FcpGjW6LyTPY2/aLYlkwzHx2I6FylZd9BDlsSIw6X0SWmU0GYldnfV6uN8fKIGUr+LWZKJI3OcKzA8dC20bVOygLllZSlZwA9aWWff1Xx/gdbl7goQF2UlK87rReB9vIjRMgxc6xGwq8/Sy3KchCkOywTbHvukNDh7LQHsE62UyMGhz4iqLsbRDF1bvQ+alJmphoPJAf7n7Dl88qXPIswfLINm+aaLju6h7/TxZVc/go9d+hI8O3xaBitKAw9OA4RkRwwN2wNPsn75XjhYM3OZ8xrmNjfFQXl9gYP7JzvbmFY5XKcLDb601RxPj3EjDuDqNlp0SbU8JKmBoa8jjfaRks0/cnFAiZtWwtYrmcDM96dILPYimziKKxxlBvZ8F46vw9AzeO0W+lvX0O8PZcI0nR1hf3YHXcPH0TGZnhLt3mVsdzTcOb6ND1zeQ2ezkLqpTb0nSmL/2HrRyKHr8aXJuicI7vgtJctcUy7xXEcWmBvl0TQAJKVrmzRcrOAYdHiOJQO9XObCxEmJnPesf1WxmiXD5xXLSwMiOgvrFirDE8fmuKRxV4GEqpcsFEkzgTtxpvSuCrCzoBsWTNMXgMeuP0+rYKKAQRCsMZteFykv4wgJejm+EdzxzEuXZQJIxjZxQTuRKKBmU+ypAsRkY5v4obrXWeXz1KyqArvrRlWycTF0FeFzBgYVIK6PhS1V48B6vE+TQStsby0/VsC3fs28zISFmGZjqVpI4Jhc5TAqxXqLaZXjyXvmMeOJKt2WzzAvdZSlAuRk5SkBFzWTqcE02S+twPAK5Aq727C8NQCujx9XkTgIs1ixtbIpZjZYHTfsbX2cnF3O3mL21jWcFaDtuO2auT0DvHK93Vbgtr7eYWvBO9wM7I3UWw7ZmSf81V/91W/1025qU5t6yOIgmS1PYPgd6KYrWbScbKTRGI6/rVYxkyUsw8JRcCpgyixzpPEEuuE8EBCzuKrJyQoNmO5V7F8mEKbxBVfXyRLrde5iU0W4EJMtDpLmYFdOzovZErZjY7Ct4tnoGDk5PsD+0U3sXroM1zaxnE9Empv6yoiKp3Tb0IURZvZv00819Gy5/jTiRCtWuYp03pQoprW4i6qCyTw+TmxqkEvGeZbkAq5HZH/rOpyGWM5iXO15sNZclls08WhpOAoT3DpewM8rDPc6yDUN0TJWoFzu5wsofm16SwbO524/j985+Bxuh4cP/D65Xv2R0bP42PBDeFq7is4C8Noutp59Ek7n7DvggsKdkwBZXuLydktY4fU6nkRYRplMpCaLGIOOK2z1+gIHIz+yZIYwXCILgNmYCxUTyVjc6e1gMCgwWc6gZxn02Rzh9TuwvQoIEjhWjtJ04LU7aDkODN3CKQzsZzq8nA6hGqqWhQ8MXDyz0xFihs6pGRcvlvs4kQUZG4fpHB6lWM4IYVFhZ6tFBR8sbxeOlcLiKsOmNrWpd2UxA5ZtJSKHLhJRLDX9wLZpiWKFk3yC4HVWiudqtrkkSY445Him+kt1rYBjlvCNEpZOIKYptS4Br/SykuFV4JfnSPaq5hEjjkpZ/Mw0E2mlI60oazbEr6Jgr28ZoCgXAqaJLZUsl8kFNLNqy2u1DA2WboB8pgKCBIURNMm5JZxWDvEUXXNs0osKWgYUy1wWAsSZuTbqWlUtFZYxmCCW70FYak/2Ar7raCCacXHxdRXrs4r3WdvXQPdBsT8ieS64FciF3c1Q0MGZ+5rt5Z6fHSOL5HULGM4E0NORmQ9tyevSYdgujC4ZdRsVmfJSQ1GpLal0YaD5HfH1mJYO2zFkTDUZ/1Nn4Iq8uQG9ktmrvaHfWkggW0uRg6a/dnW8dlsDeFfXcwH5rWNuWfw82hbHvhrAWj5apo+2wc1Dy1TXdb02un4H3VYXHTpmv06SyOMsLsrQV4XzDP77YfuTeJRIb3yFrb4n8ZhvV72zeexNbWpTb3kRcBZZCHfr6koWZHtDxOGxAJ5TZgkbNi53d3GwOMKd8WvYohTN7cJ2+3eBRnGTdttyPScvXA3t1/E89ypGTXCVmmyxyNM48K1l/+bLCYrFWJheo7ulZFpVheViiU7vrBfFsh0Udh9VeRtGNkMSGVjOp4jMlkxItn0aOtw/+oCglm6biyTDMs0xTziBUiC2U9/GuCRKsNgfTOfoGXvXmP1rGfI3vD/7ZCezGPsnS+x2XWxtq9fIKIO8lupRDeakGabzBMXQRRQkarVbAz515xP4N5/5Dw/VD8y4qi/f/RI81b8qn7Gne7jsXIZT+uIGvX/4MpZWiK1RD8vDA2Qx3cR9LIMAR2P2Y2vYo0tzlSPPucpurrKB50GKnaGPKEqwfzRFkTmYRhMUKJDbKebLMebzKRY0+So5SXHh+y0kkYZgGeM0XMAqI2S3XsFpMEWR0hBGR2n40Dpb2Np2MXRSZJWDLCXLomPLMWFoNjqWBU8DjtIS232yBWT2DdUT3mZuJKV6GaI8gs+/c7sIZgtxDXdtLlrkaHlAp3UNziP0x29qU5t6+4rnLC7CylYD4YYFZtQNzbB4niNr1fQDr/9tGlIxFCEOYqQxEwGU4ZNtAb6tw3Z1WI6tmN2SRlXcV8iZIECwnS5VnjsNFJnGAE2Y30zXZdFSSYl5zRnJSjbXMpRjMzPaLY4vlPqSuU0XKBYh8jSWFpKI70VMsOr8eJHbKgaaUt9GhqvYWkYqMQWBwNGCxmPJvrVlE4kwmWMyqQKG9XuwugTm+l3Hzb4pZfykHJtJZVNGTWaXbC4ZZ5o9CtCtwa6wvQQ18j4Vyytu2nWmsl5Lr8Ugk6+TQNzyYLb60Cl7Zq8vvwMaX0EXx+e4UOBJ3j+JassQdRXzny1HgV+C4PuN3/z+JU4riRHSQCpr9he2VO3FZKoBuVko1/N393YVf9ONPLnpv714rOTJtXzZ8uFWNrRcRUFK+oXo9pkVXOcd24xJerzRWetAVxlw1otHNeAtLwDfi+sEJXvsSe9rpfz7qap7kyVvVW1A8aY2talzlS2O2UwFyzvLFmZOoe30MF3sy2BxdetZmYAMLQe3FwEmmoZrTu+uk21BALucwGhnMDtD1fdSldJncr+SQdptibM0z+jW6MrKeVIAOwFxewizM1j9DVf+8zRFp3sGipOsQBBXuHLtKrRkiunpIZaVCcttYbvFfrLXl0rxPo6vQFSSF9L/u8xyLNIcdllBW6TQWhYiTcd4GmCge7jU8+Gahhh2UYIdBSmOxyE6LQd7PQ/ZhE6YOcIgQRSdyaRoXNUqgY7noHJMvHR6E//++Z/HF14nJ5g8wpfuPItvffob8fVXv1J6fTgZO/c9FAUmh7fQM0Mc2QU+tzhFO/cR3zpC6dgw2x24NGXpu+KYOp+rfGYOYGkBnE4jdH0DwTwQEL+YLjGfVijMGUx+zvsHoiCkIZvv+fBdl7HTOLp+iDxcwjMKxNMplrM52l0X6e4WpkUbPbsnzMmoa6Hb9RAslnD1HNuXfPRHl+G1e5iEAU4Wc7hVCPtkhmyeonSG8Fpd6XOnOqFZGJmMr4uLarisZLLrtUzEzIh2O3Bc3ncz5H2x67XXXsO3f/u344/9sT8mCRGPUjTJ/Kmf+in82q/9mkQ7Ml+Z0Y5/+S//5XMJE5t6bwNgsr/ckw1liSGWYUmbBsEvmWCywALeGnnwco4oTpCGCRLuJU6PU+5KnPdNnud8IldLMOqcvapRgjhZIku5kMfFSS7xVSjqvtjC0FEJzasJCDe1EoaWwTV0WJQy87zNrXYP1hKyoGRHE+l/petzytdXx9uIu7KpWkG4aGs6HZVpyxYgRiKRxaUJlLC5itGlpHq9N/icY3HD0l44lsVoghH2PfMzkL5hXkdjrNq0uOkR5u0ELwTtOSVPvI+6Xh2rx9XqXHMCXZ7saRPFjdcrhVUlUmcaTRL0ymu36vfDbGWL+coWBwn5TPlUBEpsXxLwxPfANh2tRK7nyJGh0DKk4EKpUgWEcYxowexoBXKjVY702eUG7FLd9k6oluXJ77YxlVLH/up4XarcXOaeSrz7lXzHVKhlhdrHBaqgkijCJgLSbPMz5+LDo2celwJyFdBdHdeLFGp/HvDeixBX/mb8ThXg5V5jBiWXPjT2pqt+9XWLEpHi6/ScevvG6c0MYVObeh8XT64CPtmzwxgIw0QWTmH1tlb9w03RvGIJA57oVudICsYeBNjrP4njNMSN2R0M/b6c1IUVzlMUy6k4bHKfGgamWSAGJzzhi6FHEikHTot9u2dnR2YRpwevygq5U5tl0YFaJNN+5xwgZi1mC5n4tLrKiIsn7cPTAJalY2vQQZG7uH18Ioz1RUCcL5dIJ1N1oe6LskcjGBdi4xzKp00DHUq1yZyGGWBpcBwDbmWgmxRw4hJmvZZASTbjge6MA3iuiUuOiXxKuR/BNRGkge61FhaY48XJK3j++CVcH99G8GqIqIzEjOx+4isOcc/0n8KXD74M3/Kh34W9/tZd9yG7wR7gNE0QhRPksyMYVg/97giz+BSao2PL7sHIM/hDC/2dXViWg0WQ4HSyRJRkCMMF4nABxy5R6BpmUzIaGvqehleOZiiwwJOtNvRCQ87+vHSBaVQgDGKJw2jbFXodMhkmPD2Hub2NYkQJPhnyEN0OJ5aWTAyjBPC7dErVkKYzHB18RqSMtmshzQwkmo3t4QCt0kOUOmj1ujDMM/A/T5YI4gLdagDLseD6dB1nj7WJdBkDy1gmov1e9y4Dmk09njo5OcFf+kt/CVH0+r3tF4smnH/yT/5JHB8fi4cITTuZZMEoyP/6X/8r/vW//tfimr2pd38R7Kb11oDghgHmOMAoNrrUkgW2CUZ5IhQzqAxVFKDMp1hGqahWVE9wgVgUN7qAWmGdyEGReQJZKyVN5h4aWcwSlUzaawa1zo61mFFv6LBrhpfyZUqblaOzWDZJzyrNJ5l3S2ZUZNSUS0vmkerD5eKg1e7Bsj3YrgfT9WG7PkzHXTG56wZMDTPboAuVyLMWz1NfPovoIWi9eB91ncrjZc8uPy9+bEraXNbX0WSr4NjbHAvIVY9LJZdIm3mFgObGUVrFRikZNxloKnzI6GpsSEVmlMgtDZlRIdMLZEaKTC8l7zkiI04gS9Ca0vgsFoCblCnSeh8XscwnCGTf6n7a1yu+X4JUAbeUI9u+SPSbYwJcdazAL48b0Evl1psdawQAM/M4XwPB+RoLzN8uW78szuHY766vFkWkX51/Jwsiyr17/ZgAV/b1dUXN8t4L5AphT2m7tAHwp17CNCoYFtl89qWrTXG/7JdfdeHXf8+FJKNetDdh8t/1+uX6+O2uDSje1Kbex1WGcxTRUjKIy5DZwjyZ5bA6d4OsSTwDDBs7vSsokhnyLIBd5846bk/yb0+CU8zjhURcYHIosjJKnMf7LyK5cwxr+xq2vIE4W2bjOyq/UIoTE7pFKjMODsZGeyCSMN7P7O8imxxKfIXZvTuTdTlfwG/7MgBxQKBZVDKeYretI5uVCLnq2mIuoyXS5qbyIEB8eATD42q9pVbTadJ1Zx/e1Sty3eqzooRuxj60Ei3TQG/Hhe6dybdK38HJ0RLjkxCDjoNokaCaRhiSpUgrJGmMuQbcTg9xO7mF15Y38MKnXsYkmb3u9/QtT38D/shT/09YESd6KQwCvtCD67Uw7K+ZXkUZZssE/baDw3EAFBE8M4ZnJ5iYbVj9PQw7BmyjjdzIoXkerMCXz+Fk/xUczwIcjiNYlAFqGSy9gm856Gg+rNgSdiSlHO10Cn1+gjLTcWSE0vMVk1lhzxtzPA0bTr+NbtvGsG2KlKtyXNidNoKAmZ8lbEdDoifMwUKwmMPz+P37iFM6enfhWS1kXAgpbQw7A8xhYdTpoGNbOD1a4vhwIZI6Zh7TGfSVwzswKgtOl9PYGLOggOX5MGwHUZohjBNk8xBeqwXP3oDix11MmPj+7/9+XL9+/Q39/Q/90A8JIP6+7/u+VVwUFQ4/8iM/gp/7uZ/D3/pbfws/8zM/85hf9aa+qAuuJXtfc6Rldg4IN5mqhJ0SHSR7FxboMs8F0AxJPEGWpgiSTBbokqRQW1ZKPBxz0qWXuCoUYDWUGZUwUhV7gwlkOYE3pNWFUlsVJUcAbMu5zNCUAzGlyryfZKvDkNeuWLJGBkpjx0JlC5Mf1cnstmB4Nhzbhs2FXsuGaas9WeWzbNkavOZAlQF5VUtyVyD3LL5YDmsjLIJSAllFMivwLQCpZnIJPcjkinFWeXabuEU3D8bhFCUy5EirHJlsvFTInv+l/P8qF3CakWuscqS8PzIk8ncFkipDUuaKyWdU1JqknQsC7+RyDVf6y13TlWPPYs+5K4suXKD3TU+Oeb3sTQV4m8uOQYPR9bgkVc24f46DXbtAv7BZmtbO1md1T4fo+ioBrQS87LflmCkGZAqkysJH7YgtUVDck2bl4kaWr+7D3+sDTajlT6l8UNFTRr0xVULjqxNyQpnONSBXfm2aWlzill34zrlw0ABbU7fuCXzfCYD3YWoDije1qfezodbiFGkVwXBdoLBQZQVMZxsmMwXXitERs3iBgdeTCUBl2tIzRGkXi1K2ndYIPaeD02iCk5PrwHIC9LaB4Bhmu4dBZIrrsU7Dk/EdWSm3t59QcRBZgrKWO6nsPR0m/5bM9ekdpMc3RXZmDfbukgJRzhtHEfauKoMtsqPh6QRDLYap+5gfn+I4KdBxDDhbQ1RmV8B2zl6zg0OYLR/OrjLrks+lKBDeuo14/wDelctyXwHEk0gYdXvoQreVU7OQA/XLIdMwGPk4fpXvP5BVWq/twCwKvLq8hU8tP4tPnnwa04cAwU093bmCP/n0H8AH/D0UyxC6r8PreAjDAnEwxWB4vv9mMo8xnYe4fTTDqJ1jp0fWpYXJMkRueoiWC2iViyu7e5guxphPGd20QDqJsZgmWJI1tiN0XBrAWHArB8YkhW6GSLUMx1EiBhlUfZuajaHfRdEykVkF9DrCg/L0DnuYMjLNGuaWh+52F+3+CI6tYxGE8HpL2JaP0/EYhmaiu7sNr99BLhEbHPSV+6lZlpgu51jM9iWWJE8d6SMUkxq6oZdk7SOchjNM8wBbrS0cRAvpSWu322KWY0UxnCSGH4UwigJ2ddafvqk3X7PZDD/90z+Nf/Ev/gXSNJX0h1u3bj3SY/zmb/4mPvGJT+ADH/iAMM1NMWrlb/7Nv4n//t//u2yMY/zgBz/4RXgXm3ojpSbh7LfNZctrACx7yetVjscEcZQYE/Q6OWPe1MSfk/48zzFlBm9KJ+hMAC+PZYG2VHutzKGTleJGQyajgqfT4Z9MGRfRTFkQlcm3yI1pIEU/AmU4RZDKnlXFrpH/VecXjoFsD6kqZWbVMGwidSYvzMehWonRf74tLK8yquIk/2xBVAEdSlo5HsU1e9sAWkqXiV9zMW7KuEDAReGCn1mqPjtZLOBlBVDls6wIPrjVYBbNdbxcyGX5Wx6XGVL5DpiYoL4DXpbvgnTxu6z4bdC3hDJ5p94IVgluGzDLyypb2hHTTgV+a7Bbg17eRsC2WntYo0Cbw1Um8jlJen1bUSGm/F3dsb7/3Y+1/jf3uu2e1QBgYfLLM+l6nWmtm4yLYi8w5dC6/OY4x5C+c1E4nO31c/vmNj4J2dv6t1mz/bxccJGlbBQOaoGJv000H0TzPWhcOCLg5eKRAduyVmC3Abq87WK05ru5NqB4U5t6n1axnKHMIujtjhhk1Y1GMqG46B5NlpgnPoJelrhR3qMnl/1el1pbiIMltK0PAL2RDBAczJr+4iJQkmpreEmZisAC6DZ5j9eo+p0sAahmfwtldSqsrtlqqVgMYYkDmdC0Om1xSJ6fztEvI7S3BzBGI5wsInSzDCPKtcYTZNMZzE4H2Xwmj7UOiOW9GQa8S3sKGB8dwR5uI5/F8n6tgSfyakr2JqeBDITMKvZbtjiJlrMEuRnh04tXcVQc4+bhHdxc3MYsnd/3e+Bgc61zCU95l3HV38WON4KTGHCYY7wzEnlUSgkUncDttjCnnHi1O5xvzpElGiyng9lsiduv3kAcByj1Clf7WwgiD/sHr+HOOIY/GMJzbZzOYsTLl2FqBSzLwsgeYNLJYGYRPkh5O78PFEgWMeaLYzEfmadA1hrB7Lfh9nRE+hJDpwurcKCVBmzTxU6vg/6gDycNkS+WqAYeDooM18cH2KZkfLFAmZnCUg8HQ84ecWJEqLo2jEItMji2kqxzIjyNpmJ6wtivUXuAOIgQZwmCIMZRNkNU0LnUhG36mGeLGihb8GmGpmswA7pcpyJ35HdqdNow2627ZPGbenNFMPyzP/uz2Nvbww//8A/js5/9LH7iJ37ikR7jv/23/yb73/t7f+9dckP+Rn/P7/k9+Jf/8l/il3/5lzeg+C2shhnihFlYX4IsAroskT5c7qn2UY7DNI0qhaHVstpwiVJPTrhT/l0qsUecgAsIEMDL3lSlDFKTfU7sK9hkeMnqWordJRgVYynNVI7KGqPruK9dloXhpZwXyDTFuOVZKYtsiidN1HugLWCVCQtMRpSggDxYwWOyqpJ5TlJXXa9uU4Ahp/mggAf+Xf2Z8Db+bbm+L+658W/eq9WAWMremz0zoDkfODumGZqlesJrwOo299Ft6Rm3daqRLFj8ngUjNgy4WrBYAcKafZWFEJ7bZd8sjKhjxf4XsnAi7tPyXx0R1TzC2mOdXT57T82K97nr1q+48BncixHmb71s5M9iQlZfJv41lKs5+8fFVVNio7jqc7bYsuoRl2O6jSuZu/w+uWckmezrvvH6+H7FfzPyGYkM3oBL1YOlC9DV9WZvrC6/32oDije1qfdhkZ0tggkqrvzZLVh19q2wtjnNOYqVuRVXsRkYz37h1ztJMkZJ+n65qsiopDXJDOXQzBbmdSpG6cGPRSY3OT6WSVfr6Q+rPqk4Rr5YIDUncC/tCcChdFr6TksD0/EU3XSOzrADczTCYZDIALA37IlEqBwMkE2nyGYz6I4Dd++MeVZO2TnyIJOx0PR6iI+PkM8yONtbK0AcRxnGJwEsDkZI8bkbN3FzeRs3wjt4LbqB07TuT75PccD/gLuHp7qXcLW1g6eGT6C7swcLBqy0gKmzv67AYm4gs9soKh2H00BcHU1jKZNEupsOtnqYR0vE4wMsZy/h+GSGOAee3vOFPX3hczcw7DkIwhxed4QnBi0YVYmbp4eYzZd4ZreDMs4wnYWw5xOM9Ayu54gbdFw4ONUczHs9pC4wnp7CR4hBq4PE0OGmFtyshKGH8DUPvqOh5egojveF+bGHI4km6UZLPGu3kKYmwriEZhtoeSaiBZn0EqNLO5KHPCz7sHMLdpd97frKLKWjdzFNIriUSfsD6EUBIw5gVjNoOaWVJwiKDG3NxtPWNnz2w3Ml23ZguA70bkdUEPyu34uZiu+EIhim9Jn9wK7rCih+1PrCF74g+w9/+MP3vL0Bwi+88ALeSSWRLdmj90+fq4uM0xpVszpqGKz122t57hnTVd/CSXTDXTbHlADXjCTBa04zKDKTBVlLZucq0MqNbH9eEPQSxNJhOK37UGkipcya1ARcAd6md5CTc1r9SDydOlIxRs27ogkz70PwKYZKqlOVIJRYRUBpfVnJSOtNHkOB0+Zx+ZwCXMlUs4NRXsNbG3/zbiuOyRx7lMzVhKVZqz2BqABSAbCUGlvCjrumDd8mM+vI3rM9aachkBVQKxul6FxIvwdgXGdP17+htd+oOl77rZ77/arf1goIitFTzXLW/dB5mUp7ThGry/ytXvwlcEGfYzeZTe45j1ltWs3IvonxQaTLstCj+rcZJ7G63OBTEcCpxZ4G/HKso8R/VXm93eURpuTOzYKA9HXXkVmSUlF//ur6ZlOXuejOY+N9CnIftTageFObeh8WGVuZzHjOSipNIJyd3pZ+X5YywHIx1ihTY5bvmbPzxeLgVSzIAs8UC0yZ84UeEp607a2rD/X6yOim4zF014V3+dKF3t5MmOPo9h1YW9uIliHaXQ+HNw9hhUt0R22Uwy0BxASSe21XADGLj+Nsb8PsttX7qweJgmB4yX7hCrprYJrM8YXpq3j+4DOYhKcwjnoinSZTOWcfchGJGdY0XTzU+zE1Hc86l/GVrQ/gGy99Ndr9rkwEybBUcQxrEqNqmQjTBKXlw7KHMO0MN6/PkBsaOgMfV0Y+4iRDEEYIoxDh4VImphlznItIpH5Xdtpot2yYhoP08BT5dAFPc7CHEO6cfzfHqAzhtlqYRMySTGGlgTx+2u3jVmViESWYLUNUdoFu38F2x8NHvmQbSTBBOSM7nqHX7cNu9aDRPbVKUYRL5OGRrHbrOz0keoQojuGN+tjxhljOSziUVOsVFukSmqdjuL0lsvv95RGOszn6iY/4qEDS0nFzeQi65PQ1XyK4joMDOHQ5LQqJLhlaNi5bDgxnBxFyxFqJ0KoQu5qYjRgmJwE5TL2CmedwkApbYV+IbdnUmy+6TL/Zous0a3d39563b28rHwH2HL9T6vnjF/F3/ts/kn7L922pxL43Vwrpv69Kr/8ToMI9/58MHo+kz5kb2c6mL5MA1pJjAlCCWYJYUzsDtbIYSNtCw4QNu77NhqPzWD2uPHcNCg2zZlW5NzRloiRxSep2MXGS/mklyxUWVXY1IOPj8PaCkXjqfa2ku+rCiv1f3SYHDXPb3Hb+bySa6k0B1HrhpgbQlPI3x7KR4ZdebQJX+QtUtbVJA5T5OQjIlFgrtcn7US22yoxMgG9jYnbGzIpwgXJnTxcDN8lJZuyUOJg3zLN2T8b6HBMuRm9nUVqbemtqA4o3tan3WZHNLYI5NIcGEpSoeSsXap7sKWuWk37GjMcZguUJRpc/fBeYIIgu0xhlEqCMQ+mHoWu00TqfVfyolc0XAoitwQDO6O4YFgJb9vpS2jx99QbS01Ms5y5yw0bn8hYm3R7yJBcX0d0W5Vtr2ZVkQ+anCOZjHEYLHFUF7swOcBxOsChCLMoQk2QqpmHnav/hXz8HssvODp7pXMPTg2vYKsiO+uht7WFneBlhyBzETMVjOLYwJNnkGPufPkGsd+FtbcNzIpkczNNYJhBXPRdVRoa0gEdG18zRaVnQkghlQcl2D5OowtDXkUyOYQQhtuIQk2WMlu8gWy6R64a4hertLZS5idvjBZAkqBwHhWZDD5fQGDmi67hyrYMru1votwZwGJ8lvYM5jk9vy6RgZ/sJiTqKydzzu/ZH0MgsUcZYLzT0hi663a78Fry1Nt5W1UNWVsiKEkGaw9C7mMSH2F/eQX9pIY7m0Kwcu+0hXCPHju2g3L6CJRLJPu54XdiOK5Jo2RqjM7JH0pdHmeOZlJFs2DJkBrPKybza3Xtg3MWm3vpq3KrJNN+rmutD+R7fGfU/b37i/Q2I38FF13oFO8/v2axz8XpJjVkdn12vbMBWt6z+ir3Gwjyilutqpjyy9BrXYFb6mQWMUv7NlhHVi8y9JSZfCqAKcyksHh9HPaPIWhuU2EiG6aVdS4il7bShHyUmafWuZaxgTjIXXJV8mK0jtamSgN0GYNW907VTMP0uq+xMcdA89vpaxVkv7dp+7T5n4O18LrLa9Htf1s/fdv5LPOuVXQfbKlf5Qg8tJcg0WBMWVb1akU3Lfeh5oouRlK6xR7wx8C7PnLg5VrAFICskSovGVXTqFgdvkT6oPvNmDBHWmT2+XFCw2NNuqL3FBVnFRiu3bqJubrmSQtTvayW2Xr3ns88Oa3vVVLD6o/p+TY+0+puH6l9e/1jXW8UakH5h/36uDSje1KbeR1WEc+TzE+nPKngCN1w5yfI6ui5bwz3oTmOy1cGyymCEBtzlDJWj2FUCYfYFCxDmiZ/mI14bht9TDtJv5vVFSjJtdjsrQJwmEaJgoVZSa5dQsY1wLRwsI5zGKfT2Nrav7iCu45ZGjNbQKqTxAp+8/RJ+885n8ML4NczTJZZZ9FgdM7e9IZ7sXMI1bxtP6SM8oW1DK5ijWcL1LRynE7iXr2C3t4vx6QmyZIl2ZwDbacM0TXFzfnk8xq2lAU+bSXRF4rblPdJH2UKFzz13iO22Cdckc6DBspi/a8ApZqh0F6eRhnARAqenyKMIFkrYfguXrl2S7yTKcwTLEEs6ty4X0lfnOYC93UK734FnW9ClP9hGvzdEf9S5a4DkNO7S3ocEmExmSxmMPc9bDcyU4rsGI7QceV/rsvSkKBHnzCEtJJdSphdpCkQhzDjGJZFCx0irObqOg63WFXiDLqxRG4Zty+OcpWbfuzhRJRPM/y4WsxTndM2m+Y94om/qnVRkZh6mZCHpHVLMBf/NG5/EJLm/X8Abr7WJ6z1uu3jrufsoi+TVLef36vZz92DPfXO5Pl7dQ7TOZ48g/8kc/O7j1V4Ao4KR8tiymFrfX25TdJqAzFrqqV5DDT0JZPicBDuVLjGna8+u7lOpvxUAKf+eaapFaGqu2FZhRnldDTxV77ECSeq5eXP9fNKLWoMo8flTQNKgSorxTjT1EqBVSQ809wQ8Og3EJKaoktcpbr71uUhMvhhfqPO1Wco8kH4NEsnEvS1GlWfn2fNgRRjdBsjWbsHinN3If40z1lcxmvcHNBfP5a93+X7ZxxcvX7yeTKxER0suspK3KzB/5uRNwzHlvK2ym1du2wJ6VRYyH1Gwq6aAbvPDVDL9WnJfu1/Jc627N19wX27iqpTPlLpN/Xb5Xda/d8bo1gsGCniT3WUMpfp++Dp4e6nzQTRZgJU+XrYhxPFZ//CaI5eKrlJzljNzrBrM8zoZN9X5bBWptbr8sOe5+t/JBTDd/HtsrlPfbz3u1f8+77p/fR/twoJG8/tY3xoZdvM+muvutX+3Ae0NKN7Upt4HRVaXvb5lHEjOr+Z3UUUnMCxXJM/czO6WAGJmBRKYLeMA42WIK1sfgJYGSE9vS3RTlUbQDAtmdwTd9eX4cZTIog8OpQeUEuc8yxDMJ0jiUBmtMG6pNm5hjcMcB7qFZNjFtb02rg49yQu2bRO3Fnfwfz33/8FvHb+AII8f+bVwkLjsDPGhnQ/jWu8S9ITRQQksx4OT6bCDEk6eY3ewg+5AxVcVmo5QcxDoNqdJKMYnSD73eRQ7PgZmB7du3sJsdiygcR5GwjQUQYjZcoGbxzq8wQgf2HOgTSeAb6Lqb0lcSbp/C9ObJ5gfxkhMDX7HR+L6mAcFbKNAazTE8XyGVhogNyoUoz5CzUKYVJgdRNBBmXWKXEtg2yVGQw+jfgfdzgjt1hC66WIR6sjSBC27gh3OEC4nsEdDWB1lrCbvrygwmUxk7/s+Wq3WuR6lgp+RGIJoAoDTkjmVzC5WJjxakcMuC/iM20oTcYJmL5fZ9aG7I+x6T2NexuIkaqY68gX70zOUTgXDNaBZZ6zwXb8dTnAu3EYmOszZ81kgreVttsHe4g0ofqcVf0ushL+hexQVCev3eyfUU4Or+H9/+4/h3VwCIuooF9UTfHad2jfZpWTNVLYt9/QNUGZB9KAoeHIQA64yJSOWS4wMz+dUHIHsG2+r44Xotisq1CYrlVFuPLezz5gZqwJIiEgICk1UbMngIhtvr8ER04h5SZkN5XW/ad3FXDv4aqv7EtAQMHNhTy3WCXQWQG4qXFDjJoEJNSAvS4Fo8jmt4FOzoEAMJ0ZgRNIEcmpTzCvdigtUBFBlLuA5zxNUGZ24lf52JSMW8GCqhWWyyxYNxHjZoQYXFWxUBNR8FILNtzDCV4Hdmomu+3zPZUg1H5gKTF7drvBqc19llCULEDzv85OsAaAy0ar/sjHUalygpV+/+Y02MVXNj1ZxsOrrrVl80uyl6qE1+c3LQo66Ti3qENjq6nHkT7WVKVvzfPy+pZ+9gbXnPutmbGl6ks1VlJECfwrMi8lczcSrnvn6M5SY7ea2s0UIMQkTyXptGNZcFgl3vXBTf57qazh7vLPPuN7kO6oXGprLze1Nzz3360B89V1fiIqqlCP72cWatV5LGDtz7+bn3bynCyC8XoxaydHXe7kvbM37frtrA4o3tan3eJHZZa9wmaUwRdpsIDm9gTxZwljGSr7V6qFwfezP95FkCcKoRBTpcAwf07mByOrBTydo6QWs/i50t/VYVwCLLMPRc5+QZXpn7xLi4wNxNiVo6g63JY+3KZ7Mx3GKyWKKFAtsjbpomQn2b9/AwfIYv3b0CXxq/PzrPmfXamHPG6KXOehrbVi5C98e4FK/i63Mhttuwx7tyUJAu2VCnzDPuIV0HKDQA+hiYqzB2N7BLAWWcSEMQ9fVYRanmI2nODBzHN+J8OqdX0Wrq6PVH6JttlHlMYrFvrAUcVBi6Pn42EeG6A96qKIB4tu3UM1vIZueokwStLvApBqicLowHRt2FSCZ7GOW6TgtdHHgjjwLVbuDfAFxuDTyJRwzRqGl6G956I92YVaMWbLRd7vQUyCez7FcHMvg1e25Iu3TfV8mKcnhkZiacYGi0nUBxPzsR6ORMMHy28pzJPMFlpMpojBGJuxA3SPF+CqtgivGYDosXicRExb0dkscxA3fP/c7GqB2hibBYhsowhRlkqMIM9Xb5lowfEaiqMGTPeOTOBXgy0ehAzjlgwTBvI3XuaaBoWfDM9mb9+5atX6/1M7Ojhh0HR0d3fP25nreb1OPr5QZD4/e2L+LBjTLfg1I56vrzoA1+ziV+y5lqgzszSXGTRPgnKFKCKIzVGkml8u0QJWEqGIFjOQxCWzIuOomKpGrWjAcD6Ztw7AtGC79FHiiqKNntBIZAXvFhTHlki2vA1y0UzN7ySluzIvqCT3PIfSBUAttigXmuU/OOgL81hyzm8+uBmsalSor8rfuv63dtOvWVAH1VZVD12rgzOxiAvs8RFUkQFojjhrAVbopDsX0jdCYg2zYMi5xQVpAtTTiNoCigfJrDsjnNc9nzGRzL2Ftm784e+4V8lkjs1fMcIOQBAyqvSxorBrN17YGpNYPwk9ypTKQh2kWHGo5cJPhXKNkFWmlgLPKpj5zXhYwzYc2mmP1DgSo1tnTIhrgd2Gega+LYGy9l7jZl5VirdUCjto3l4tifdFIseAXM4Kru7KB1SKC+lnx96M+b/4ey4L/RjIYen4OPJ+BZALmWrK/dt2jzsMaoNww9evH1TkwrT7v84B6/fdz/vqVS3bz/dRKATnO1OemUqfUpyK7+nezDqS3dq7ArlMo3o7agOJNbepdXtLbGy1RRAvV19vqKTaYK/DhHNn4AHkwgUn3ZzqlFnQVjWC3hrD8kci5FkWCMbNgcw1V1oJbmdjdcjDsuoiTHLMgxUTrY55p6CQGelYJy3w8Yew8kR5/5hOIT+6g/dTT4ijNE6Tj+fBanZUZFk+wBD/TKMXBOJDopYEHfNDt4XeOPo9f2v+feGV+467Hb1k+vrz/YXy4uoS9soWB30G/34XTdjGZZ0jCBHoeo7J9OK6OLAlh79FAKoStHyKzL+FkkiOflMDLL8N0PBiXd1FpJoL9fWjXj2B0O2g7lO9WiGbHKMII46NjTE0Dva0W8kWIodXGR564Cn/YRz47RLX7JOZBgiqdou/ksG48h+V1DbrXRRmnyOZLmN0B3L3L0o7E+dP+0QleOJkq9jVljJGF4jBGb9CHv7cDaAmQTWGbAVzXgtfbhm4OYKKNnZ0tWI6F6XSKsChhai4SPUWrr6HTsQVsS151XXkQIDk+wfK165gnCQrLQpsLAMsQWRCK1D2LCIQrAdLu7i7ajiUO11ZRswJiMELmQ4HhJkbrYYoTGL2rXg97vegMXtAcLMzEDC22dEwLBYYHrlIrNGCYEvqBawggfjOuopt6a4qu04xlYg7xvaq5/n7u1Jt6e6rpVX3YEuDQAIkaPJ9droHFCr+RGlWAmeDZYOSTgGf2fKZyjizZ/xlEyGaFxNaJgRIBV+03YFomLMdEy7IwbLmw3TbslgnN0lBoFWKRwVbINIJkZgDXDF+lIRU5toqoKYRZ5otSklCyiiuQ0IA4AUwVtPKsD1WrZcRCexL0133BcpuoW+rOZc2VBTthn4VdY7QVA5Rz6FWhFg4S9r6GKMuZesy6VG+uWiggs64ZtSybAIp7iT0UrfUqvuq83F0e5ZzUfgVU1BOck8hf7H+V49f7CVy8/SztSB3UsuL6A1k9puyV81YN/M+uO3f5HtWYbd1rWzfjkn5i/rbuU3exmmxf4gIHzbQYC7Z2m5JE179zeWwC3bNjAmm1QFTfJnLydbd5AkgFlpWUnFdSbVAvxKCU34fI9GmOtuakfR48nzHOzeta/700vcmPq6pzIPlhQHUDnJWTOCX1SnrfKC7evtqA4k1t6l1a7GeJTm+gDGey4qY7nlwfi5Mrs+4sNuRKXqTZ2YI52lMRGXkiclSntSuZjweLI0yWIcrMgaN70l+63ffgOur00PZt2dKswDxIZZsuErR9C7vD80zfG6nxyy8gPLiF0Yc+Atd3oRsVrN722fusFBsYpAUWYYowSKHPE+TJIT6VfAH/7JXPYpndbcDzof4H8H8MvgFPF7uIJzMsCOi7HaBn4KY7QxXm6LhbsDsjWLaObidHVUXQ9b5MJoLAxf6NG4iSAHnWwuw0ALIYma/BvH4Iv+0hXcRwZzM4V0Y4THIYyGAZOewYOK0sDPb28KHdEQzbxfgkx/GtQ/RuvQSN5k9xhaNpjLzU4LU1JBwgaazlA84TT0P/QB/TkyNMDk+x4GIFJeuah50+JXUGuttbsNsOlosJknSOorwNK0vFWKs7+ACGu0+g5fdloJmchphNM7TaGorUwng8hqYHGI568LueAFZOTmM6a6cZYsqeixKZYSNahCijFL5VIr1xW/XgccJJILy9hVGvC5+A+jGxsA3bxLkCJxCUYRPsZrSEcXQgzlBMEplgtigF7/n3fG5ZuWZUB2VrdfzFvbK1N/X21zd/8zfjH//jf4z/+l//K77v+77v3DmFcUG/9Eu/tLrfpt69JZJToc3uf5/qAljO5bJa7GpAhBBMtc8BF+G8soBRltDyXLwKyoTO+rGct/I4QRzGoqYRMCmgwoBp6rBs7g34joWBY8t1Ys5X5ciYL6yp6KcMFfKaeeRv07J4vrNgWjYsk+w0/9aW8ZRmhiLVlX7X8+ezRqLOkmih/IxFz8TVuAYV6g+bZF11zpUYWwOWqYmvhAnmtBfQyhQaMmhknBlPlGeSEFAVsXJXpgRdgDEl6TXLzNdft5Ko90S2uc58vlgXsnrPAdz1sb8+bBylz4jhGvCuRTa9FX2mK9foh6yLQPle4LkBbs3le9W9ZML8vmSR1z4D0s396jWSFdtMwKzYZwWm5XINpgVYEzjnJYpUAUoNVBzU7QIUOVP9UANm2QxNCAyqu9aB8zqAfrOyZU0WMeRf9ru+NqB4U5t6lxVX1bJkgXR5jGoxgdEeQvc6ioWj3KYYoowCkZ5x/bNyTFSuhSSZqUHWdOC4AwF+x8tT3DhaoGN0MWj5GHRctLx79wjbloGtvifsMcHp8SRC28/Rvs/971XNCmET1zQ/uI3pi5+FvbuLaGdb8v3ccCFO0ma7L5OI/UWI42AJM9OhL2JEyxv45aP/iefDV+7KpuRJ+Su2P4Svf+LrcBVPolsAejBD3nPQLkvcDI+RHaXSm7iYT+G0J3jq0h6GLeWwrBkdBJmGO7dOMR3PkC0SlItTuI6Bwe4Qrd4T0DVmeE4RLQ9htiqEhxnmt4CrH7yMsggRH+eYhrH05H7o8lNwGN0wnaM1O8Tx0TGSLESYW1imFm11cXnbR9lvI7I8RGmG5Z1biH/neeiOi1Kr4A0HuLQ3RG9IYy4yIkvE0RKlsUCJBSorQcvy0Elb6Pa76BNQ1+ZU8ploGgZDH+PTQBYUXM/GE09dQpREiIscd8ZTYXtl0kn2ggMlJ406J38WRnu76LZ9uJQ955yI4bHl/sZ5gUVKt+gz9uhi8VnoIO7Q4ZMXHAtar4KxzGAmFR8E8NVvUCYsSSGSa24X/Uo457OG/kp+vam3tghwb9xQao4nnnhCfl+sr/qqr8LHPvYxPPfcc/jxH/9x/MAP/ID8vjgJ/dEf/VHs7+/jW77lW/ChD33obX4Hm/pil4BOTuQfcB8BD+IuX5+31kBz7p0/h/BM6AtoprqGW6YchpMMeZzKOTdYZqjmbNchUDbhsEXFttGyuSf7aoj7fpqlyPIEaZQizUPEZSZZ1U3RXIvO0jbjkSQCjuaDBMwEnQSgBMsKNJdi3ERptIbSYi81W2AVJ1jUewIiksw8PxMYpWLuRMU1o4U4GSAQ8aDDUzJwuk+7BM1UAlUwqxymlsGoCJpTaCWVRBHKtFRmyERTZNV1S7HMlGibTKXg66VUl7exD7s5fjzqsHdiNVLlhzX9Y92PhV4HzzznPQhEN8990aSKbQAa++kvAOiV2Ril3WwrqEEz/w3Inr+ZvJBFbfYxlzFBdgZdy84YaJwBZ1P2OhzblAWi833N5/dfrFI+ALWn9iN8/l+M2oDiTW3qXVRZukQWT+W0ZqQlzP412KPLclsjzZJw+A5VtIcw4wDmgA7E6p86gXBTQRrieDGDp/l4cm/40OCW0p1e2xFgPJnHd/2d6i0pZRBl5VkB0zJQJhHCo5vSN8b1zfHxGLc/9zl4l0foXbtMjSzCMkNLB3rzEzFuefFkgpdP7+Bk+hpuR/u4kR1jUar4lvVqGy6+6fLH8K1Pfh32/D3cfOkWxrc/ybAJzDIgKCLoVoKT3EJp7SCclyhyE1W8xO30Fg5vuUgrHUEcIstSGFUF2wBsW0O15cA2NPT7HixfNbhZsOB4HrI8RdrJkY5PkZzoMLMKHTgwtzwYZYT4+eewCBbIwoVMPkrTxx10kLotDK710Oq2sCyBBVfq+bhkLJ55GsXiEMnJHVQmwPaakt3TkQ/D9mBbLjr9q3CdNuJlgl6VwE8zmD0bLjOd6+96vTh5dHuuqAaiOg6pslwxQ7XdCq68Xx2uZcI2DTm+p+z4MUnmk7zAJM5k4OZna+k6XPZ7ieNrPUHgfK2Wqt2rKscSM65snqheRa6kJ5QcMmNbg+FZ0B1KJfU6T7JmXx5B7rmpx1vMI/62b/s2OSb7e/XqWW75j/3Yj+E7v/M7hTH+xV/8RTz77LN4/vnnBUTzfj/yIz/yNr7yTb2TSrFgRuNAcF+mWS32EVgayEsTmVWh8tcAswZQX1VSkh0nNcOcIIxTLJcxUC2V6MrU5Xzv+A681giDliftJnJOp+w6I0hOkHI8yNQ+Yn80+4OZIZ9DwDLDm7hZMGDVx9LX/BCxOsozShdjMgFGhobS1OhjphYHKg308orTuv+6ZiBF6s3IPc1RbLNsJbguaOklTOSwkMLUYph6BJNmjdKXfbYJWCZoJhtYA2W6ewtgFuZTgej3m4nhm2Gj73W8vieYXr+8/hjnnK7q1yHL4Bw3af5m1XcpNRQlwbQuC0lcJOYwKP828gJx1JjUEThL47bqoafbNriwQjBOhQJERWFTISYAuY75End3dSw92/yBNS0C665cIpleO24ailfXnZV7+TJMX6ke347agOJNbeotqDTJsaSbbl5ie6dd59g9WmXJHGkyh2W1oPNkp8fiAC23pQUmp4HIawajFkwk0mds9nfFiORiMc/1ODhFmVvo+51HYnsJaMZxRk9jxEGKYXTGLhPwLl98Hvl8DrM3QKy3ERcG+n0LRXCE2zeuIwmWmE1O8alkihODK/Rz6L99G3mV1qu1Oqy8wjKNcJJNEBTBfV/LZbOLbxx+FF/RehZmlCP/3C28MPscposUkanhZcPEoqzgOi4cfRsds5Re2E4bcC4PMc1cLPIYvkQ/ZBj6HjrOAL5nwm276PYHEl11ePyK+jvLg1HkMDwT+ugKwvEUSTjB7nCGfHKKeRji2K1gz1J0DQdTdta6HsreNQSljTAuRC7dartIyYSFIQw9haEnMI1UJHsZAWnXgD16Cp7dgp1qMJISdmKj5fRhd4fSdz07PkZ6cIQWY5o6XXiX9mSVNa/lxgScab01bUtkfwl42WPHPcHoo8ieGxOdhtXlw97LwKq5n5L9qW40vo4oZzSTWsXm32z7NnzLfOOMUteFpqfIKam3dJhtW4DwRSaYIFlG9k29Y+uZZ57Bz//8z+MnfuIn8PGPf1x6jC9duoQ/82f+DL7ne75HDN42talHYZrdB7HMXBxsjnUXuWPL/JxnI3OlOklREChHifgqlKdL6IdT6FUpIIHsmuO70vbjtj203D6MHg2wDAVsqOoqMtnS+jgtMullrl8tLMOEqZuwNRUoRfBsEXCKTXITW8Te5LovU8BL47JdmxwR6TT9m/V9RZ5NJpHn4gLShpJl6j1nRYW4ZtbJLjZRQhX7lyVmiiC5hEXwTHDEliaDPiImbEf1auumcgsXsNz0GQsbTsDMfuaGZVZeEgKc61isM3Ol1Zd2Toqt5Lj3GJdeT510v8WFtdiou+7bmHqpCytzr8YmS4HQs9vudd97g8Dzj3P2t3f/HdtojXuAx/X7SNvAGoheOcbXW7Z+mferwee9PhERXPHfR9MDLYlVhMH8G/qls28eSKSFocHgddSU9DFzwVr1PKsMaE3+PdCgjvM3xSyrzGYuXklutxjN1Uy8zBfWZPVNbzr/3rt3Vv1bVVr1qMnPm3ro+sN/+A+Lo+ZHP/pR/MIv/MLb/XI29TZUHGVYzGMBrWRLyZr2hz781t1Zqvcq9pnss5e1CND3MzhuD6bdRnZ8E5rlwBrsIVgkmM9imGL8oCFNGHszheebsEdX7npM/pPfXxyKG2c6d9HxdOxu9V93xZOTB7J7NLuydE3krC/ensK1DHzp1QHMIkV8cAPBrdvQOz2EiwjJIkWlaZguZ5gVU7yYTfCqfopbGEu/1hspThye9a7i/xh+EFv6CJPTBVpliCqlSYqDOV2VXRtGx0G41NG2PQx7HckMtuwKURJicTpGz6HHmCFO1rbjY7vXgt/uSCyG67fR6rC32JCJRhgvceu155AGEVzNhOl2xXTlxnGKIp4BwQxzStKMHF4RwGakhteD4XZgej7SkqRChW7XgWNryLIF0myJrCxqh0xbGGDHacFz2mh5PbS9FszabVIiHYJQFhvo2sqMxPlkCrfTgb29g9zzxdmR7s/NGZ2EKIEvV3dpPMXjRwHAnDBFXE3Oi9Ukcs0T5Fz5loGObQpQ5u8jytj5dHdx3KMbNYFw6wERS5va1Be7NuPzpi5Ws5i3DpqpqmmYZwEfjJsjqxzS14Ln/0RMwLhY6lqaeHI4NDls+7B9VxYw2c6y3tJCyfUZWOZeAeacGb51kYm1DROWYalNr48FXGqPJEtd7aWBtWYe1/KD+Z4y+kgwvi4j803X7hJpzuMCKeXm7NemiZgw4DlMVDB1qqYqGJYGm6CI4wwBkkUHbzKI58d4YZolC9e4x/YuGQtWxmLrJmNrZmHrzdUX77e+GLCeT73qs9bO/11tMnb+by7e/x6Pu+Zerdyy63CodUa6XtS+F0tdrrHT0se8Js1uzPDEP67udVbsryBKJckWcEzArH4HlsVe+DOV2f3k2dw3LTVvV22Y4k1t6osIiGlwxJXV0XZLBsrT4yWiMH0gKGYYfHxwAH0wxGFQYnx8jKJMUF3axdVuRzKFmf+o9/q4eXMqg1uv56JDeSyAydEE41tz6MNt7PqZrODx5MqVOtY4miKIlrBTG7PxCVpDG4tJjt7o3nEnPHnOkwzzhFEBkHgbFznSYIon/RyvnAR4RUvg5AHCOweI0xSBlmKSVrhtHuG14DUcZUcIET7QYOVB1TPbeFob4iPOZXz0ya9Fp2dCr3Q8fytB1hogcGgUVWA2WYp8fNizMQsyDFomnnlyC51hC5YYqbBvxsR4FmEyDbDb1XE5XeDw9FSIxI5Gn9EMWJwiPrktvWc0buHkJ5uFOJrOkLp9hJ4tA0KaZ/AkPkhD10wxsHW43csou11UliFMQVGF8MT3jDmJEeLSQLvTxXbrCbT9AVynBduwVi6YlE1xEhIGd5uHVa6DIqoQLGIUo21gawdMcLWrSlhf3+KkSQHgNxI/xO96meYIshxpbQOrgDUfWxmGiHSx3rN4f/YFHwYqY5Zy6J5rCRBXcy81ADeP866Z/GxqU5t6XxVVLTx/8Tx1P1m2sMsdd8Uy0/U6SgtJBJiHCU7DCNUihTGdwCpzeIYG3zHh0QWbUXSeI54M7Fl27dYqXYFFKWsDkBuWOSlSLNNwlS9L8EPDLY4ZFwEzr1+v5rFfr0/zYQJw2KeaZqUoxQiUk1SNU0lMj40Uc/ZrM0iZTtlF3aNrmiI9Z182NzF8YluSQRflQo5XvBxNv2pJNhcEOFlQsuw1A7DX4/DuGlsacHjh9gex0g1ruf6YF697l9UbmXZVDRv9ALm3Mh9bWzzJMllg4XUxSYK8jpyS+CnOGRSzLGC53hopdtM3vb29DcfZRDJtalPvqUriXACx65nCDDcnVM+3MR2HMsDQ1OBicUU3OjhEvFjg9M4YkWOi2zJRaj2cnOYw9AWG5QRhYeH6Fyayqru11RJA3DxHx05xZJiYnGaI0gm6vi19T7ZVITdCHE8P0LZa4n7c7XUwHHWwmI0xX8yhWa7IrjiYEbwvlym0FmMdiH6mGLY96KWB127dQhjn8HwDVRZjfLyAXaUI4xgvGwt8YfI8ri9fRl7dP+qgY3XwZaMvRcfpY2hUsINAxjCyoMswETOQfuGhnbXQyg10Oxq8S7uwrQzTm1O8NtcxizS0LQvj0wRD18RA97B1uQXTdzHcM/HsB7bguHcvQOxt2ww3wDTNcWXUw2V/C8fTGSZRjF4RSb9NIhIzE2Fh4ihykBod9K7toRdPUFYhFpQGdQz0Wi5atg89X6J0PVReS3qmbcuDS/bXcgDNoi81sspWkSHS360j1zUEGbBkxAgdxDXAdzwMWioHuhl80jxHQPCZpAgdHZrjY9hhDJQlLO2biR1qJnvLTIFbzjv4mF1bRRq9HrvcdSzZOFlq4io2talNbeo9KcuWYdu4P2AuS8RZgSDJEMQ1UA4iVMsM2nQKFyVcHfBsHT7Psb4Hy3NguYpVth1HjL4u1kV2mS1Q9AU5zy4TcJiw6Yx9Yf9mjZI4XxGn7vtYoMlnkJdI0gRJnCLl4n6SII0JnGmQyVYeglr2KHMlWS1QcyNxYOkVbLbDmlSipcI00gxKyXXP+pbP9nXc1Pusj/mtKm0NqL5RME1wTAUC/z2kXEThYkrGhf8cUVaiTAiwSwHL7GPm9z0cvjEF4eOqDSje1Kbq4krX+DgQFrfdfbC7LgGjZOnSyOcCaGD/8PgkkBP9OiBmeZ6Fua4hCjJ0eneD4uT4GPHJPsY8mczHIqXtbT+LVr+H/YMAhy+/jIUDTKsRPE/Ds9dGGC8THE8j7Ax8lHmKyekMWquLXb8lAGc4dHF4+xZuH86ATolhb4Tt7i7uTDIMeh6WuoZxZSPaP4KfZNDLCmFrgIwGDQRpWY6Bl6IsM9w6jaBXp4jnGcyWj6BIkTopXj3ex6355/FSchNJld73c9u1t/Bs50k8az2DrrMLXwN2ujY0vUCQncKMAmhxiDCksydQmTYy20KUcCWyB+16iDAeY2F6WJQ2hraFkUdW1BaH5S/50B6sto9bRwH6Hbpsn00uSrpAUgZW7ztxgsnBHK/czDH0eBLX8VpSwZQVdwuJxCEUCOOMhsd44pKPlqeJIVc4vg0zXMBzXXimB9NuwejuwemM4LkD2LYvERsiJRb5seq/aXESRCfTqjrX77vquxWmNhEmlsCU90u48ior5BpanoftbueRgTAHqXQlBSxXbtMii2oW6mlYZpvoOuxxe/SJBuX0m9rUpjb1fgfMXCREWym3RHJdlAiSAksaeMU5gijBLEoka9lkUgGWMKsCnm3IedS0LdgugbICy47nwrRtYYI9GiSu1bne5bUe5iiPUaw5YzdybI5vyh3bhKWTaSYz++aBpYqqovzVR5tpDheqyjMUWYIkipEw+YDAOYlV3N6iwqIyUGiGLFYzRkoSENiHigK2XsDUcthmBZNqLnFlVnFDClhbMGgG1oBm5jO/myTZ71EwbZqQBZ72Pe6nGOZSyfXpNZJm0l6omxv59KY29Y6o2SSSHgsaYkVRhv7Ag11n9a7XfBrJfVgCjF2elHUVxp4XWIYRWq6L4UixfU2xHyNJ6YcMHJ0GqEyCnLN812wxQ3jjJcyoPvJstIddVOMFjIOXoGl72PXopAvM0Mfl7S6uXOkK22iYusQjubYJPRzjNCgweqKPtmfj9vES4/EJLFdD2fbQ8dt44tI1yRrOyxQBe1pzDduDIeaHt+miBd3swkzHsJ6+irDUcHjrACfzGGkrx0u3fge3ZrdwJ6cB1t0u0Bera/r4yt4H8QHrCq7Ze7CiAgVlYJqOuJiLm/HpcYBkWcqAFscuDKuFYOAADjOLAZNmIQlX3ktcHfgiwxraJpBG6LuFmDzsagSU/GynGB8eoUx1uH4H8ekSFWVdcSKScxaBfq4ZWDKSQy9wMI9wJ3XgugZKvULIQVczkWoZMm0OtDJYbQdzPRHTMKcE/N5ljC710G53oTv+ypGTFiWLNMPJMhGwy75ezzLhm2RdH046TMZ1mRUIMyoDKFtWf0vW9mGAcNMTx4kYwW8DvhvhGV8TQS9lglQE8DkIwvkcb4Zx3tSmNrWpTZ0vnvPF0d80MFhrmyIQiJIMy0gxymSW52nGuAYYcQYjCmFVCxAmCtCgoZHrwHRc2dueq1qC6AisUZ58N5iQfuF7AOYwDUXS2hQB6HrPcrMXT4vHxMTSwZrg1fTaaNXXkSUkWK6yFFWeIs9ipIly8OZiML04UvpjVwaSysAys1BqBvS0ksV7A2x3KmBWGQydiRcl9Cajl4DZIlg2JVdaHVsrhnlTb28Zhg6P22qO/fY5Tq/XBhRvalM180uGl72/BJqUOJ8cLdFqO2h3HAGe64C41/cEDMdxjiTOpH+YfzdL5ogQobBiaHEO3/ARJ0AQZQKIG0aaj09nv7Zn4NLAhpanWH7hecSVjri/BU/jeqmH9m6JMswQvPwCvCeewLWPfgQ7GeR1NQw145H42EfjJYrJKbxOH9t9xVBn0QLjNIS/46BnduBlbTH9OprFWFYluoaOnZaD/OgIqebgmG6YXQ9hMMPLX/jvuJ7exvXpLRwn47syge9XLd3FM/ZT+KA3wjNWH+m8wnB3B7btYp5VmERAlFTocEAng8oMRZeGTjkmbQdxpEEbl3h6T8d2pw3XsWA7NsZJgkWZo9/VER9PkJcZ2t0t9IcjBjfi1etHuPXaHHG4RM9OMZ0xfoer7h5yq4vM8In5EcQJwkg5WndbbVzujBDlGky7wjJPMQ8DFPkpelaOq/0WRu3LgG5x6MUyZk9ViX6/j16/u1rQoNnElBOcVLHkZFxbdCZ9A1JiMgXCunqvb8YmsmfKkmozGG7r31LjNt2v3abvG7W0qU1talObesuKvbaW6aDbclZjSJzkiNMckeyZRUx3aOYMlzCqXAyu8mCJZDpVbsQEy7YtG/uUTQHNjrSwmCvvB5ocmfDWfCDU8xXnADPl2OxfDi4AZvMcWF4DzI9g+HW/ovSZhqHgVgMS8uB8nwTJZZbInqCZfctZlahxTjeRaczYMFHAQs5FbFp4VRq0soDO3ma284QFtCoCqkA5a9M1uTacNKwapFvNZsvnxOs39f6tDSje1Pu+aFs/n8ZwPeUaydraaSNYpgKAwyCF51OOoyFgLuzAE1DKals0TVLHJ+EYmpnjmr8jbOgkXOD5w0P4lo/LgxF6Q19WxSj7OdITVMER4mWG/dMKnSySNc9gdA1aPIaWpuhvDeBvPYX0ZB/hzRsookz6bNr3sKzf6nsIp6fCQl++uiOvNVrOYWsJTjQdjqbjie1dzE4S3DxcYD+IcXWrhaGt4/TOIY4PjnGzTHCsH+OVG7+Kl2YvS9/Sg0ps/TULdmXArQzslW18tXsNX9K/gkmW4XCeIHTbaG8PMU6BaJZJX2yWZGhZGpIswHGWozINXNrpY68zwlXdwqvjEP52hZ2OBbdVojug9DhCtIxw87VTRPvMojVwdbsPc7nAyeEdNWDGBWZRCcN1UHYGmOsG0rJANE9QlMfSt0LL/8ryYPZa0seluzpco4BdlDhdLlHkAa51gI7TQWV0EKYmxrEOx9BkVXNAh+9OC6lh4vYiEjk0hc9BmskEhdLjjm09kssziwM9zcwIblsE1GvyaMrjGGFECXWT48siq7BMi5WjM5lkToTE7ZHSJf3dbQ6yqU1talPvl+KYwWjDJt6QoJdu0ATKDUhu2nAcS4dd5bCo9KpyyVbOF1PkswrsME5NC5Vlo7QsaI4NzWKLklqgbUwSuRfgrDuwDbYBnV1fga1DKkaKYJlzgThnLNXyLGKIvhnGWc9yA5gfR/+yxDyRpXbOZNjWilVOzgBzpiTibFXKKLQ2LGSGhdwxUZmcJ5ERrgQsM91Zp0EpJeUE3UUuczuO+WcmZorZF1aZ781i/JQtDLNlmbKXPmeJF9qMre/F2oDiTb3va7GIZQDq9t1zJ0aC3VbLRhAocFwW5TlAvF50dJ7HC2z5Q3TdjlwXnGRoTQ7gehNkdgS3+zSMKkM+OYFbzBHqFoa7Ixy8cgeF24OxvY14uYCXLNAf7KB95QmR+bhXPwi9NUL4ygtIDm/BvfrM3WCnzLDrptCGuyKjSqJQzLMG/Q7uHE+hFy4c9udaCT712X3oRQo3NPHLk0/jk7PncJLPXpcJ7lYOLmk9PKUNsBNZ2NP6MCpLzDOiQoPd9dAfdRFoBk6WM4yXbZE6GfOkjnjQUGUaRm0fg2EbnmMLkzpLCrQcA5d3PJwGS1zezuC0DERRiPkkx+GxLtm+t05CxGGBqKjgOCnS4kSkyXarBbO9DWvLh50CrqsjZRyiRhOHHE4vlwzkLCc7nMI1YrhmxvRFJAHNrjiQa9i2TGz3r8Bz20gzDWEUo+9ZkvMckYmlBFnXxNyqXQPu4zCVmCr+/U7LRUyjkSKRBYPm02ziClcZgrWjs4pJMiTyiAZXMtkxdIwjPibQskzFHuT3jjeiDLrvWhKFtGF/N7WpTW3qvVMEXVxE5zZoFkfpUUGAzP7kRPlgsKfKbbfhDnT4WgmbsUk0bkwSFEmAMl6qOCn2ato2StuWYwLmmJm0kg5w9/M3LDNbiSzDg0vQrGkoUaBkqkLJHGSOrTmWaXDO8EvYaQLkGiQ3LtkX3bHfDKvcFIGyI2xyUgNmtkpR7VUhrTQZ38ks5zS71E1AFgg8MbW02UZEI6+KwJlgOZPoqVz6n3NkaYIoXNQZwfIqZE7G/myCdulnbphmk9nMjBVSSR9Kxq2SPzb17qkNKN7U+7bEoCItECxSAcD3coPmCa0BxwRFNJK4WNPJHUznRxhsP7UCxOM7x1jevIMndrdht20cHt7Aawf/AwPbgWa7KP0u5nR3Hl+H1fYw9zsowxRuMkbbddC7cnnV9yJ9y8Mh8sUlxAc3YXT6sPtb515DPjtRq5m9oQDi2fgIjucjMCt0fAvFJMZrpy/hC68dY3kSYO4d4j9NfgczLO77+bQ1F1/qXsazxgCDag9ONoDjOzD0FEl7iZSSJoeDq6nctlPg9jTFPMsRpga63SFOMg1VbsNvOfBMHR8ZttFvGzCsAtAzwCjh5wUOJgGuzwLMwxItujJPcszjCsc04AgS6FXO8RxXn/CUgYNtwvDbtVSsQlxkWOYBcjdHTOn5iiWl+Ql7ej0MjY5Itm3wNSWryKKwoBEK0PM4UFpigsJYpHa7jVar6X6CsLVRxriiAkuu0FPqZRr4QF/FD7F/dx0IX4gVlN6sZnwkI8wIC4J23qcnDs4K3LIfmCA5YLa1ruKNhAXW1ASGQJn/PWyP8aY2talNberdXRzP6BvCDWqaoUByrCTXiyjHlK6JVA7ZHrxeB66li9s1slTY5DJJUS7m9QClQbcskV1Tfg27Zpc5ztS5zM14k67l06oS2RX5WzW26Rocg4u+BMs5yoqeGJmkJRA8kzjm2GfpBhwBy7aMy9wTOBNEv+HPpTbZgns2VkuecpbCXsmvuY9R5SVyepRopmKUNQtL3UQp5lyEQzZMm/3aVJDporiyKLlGgSLPBCznWY4843GKokiQpxWSuAIJ6KpSnwvNvsDeZ42eLzXDbBIwKw8Y8fHgIoOA6A1wfifVBhRv6n0HhBfzWEBcnqm8NZpkNRLo+xVPWjyhX6x0Mcbk6DX4lot2EqN0S4QHRzi+fojO9hCjZ64qow3fwcHLz2GSxah48p2fivFTaDvIDBNFskC2nMPQxrAuf8ldq6Es/+o1FIspwle+gGwwhW4raZHhmqjSCNbwEpI4wnx8DNdrQWt5WBzdgn+U4guvTHCgBbih3cCRfwPjcnLX43uVhS342NK6+BLjGq5pfZSVjvHcwUFkQ7ci5PEcBUPbKweVYaMFF6ZZoXAzlIaJ2SnlSTY+OOyg61oi72UsVZoncLUEN2cz7C9KkZ3THIQy6KwycBBWGIeprNQORTbdksWCyz0ONkukcYLtgYe276KiqZmhSYzRIl0gKAkQLWz7Pnyb7LMlK7kx8yLzAlYz3nDQCnMoizQdZx7ZmoRMhEECTUtlxZc9wxez8gh8HcMGBQUNQCbTSyOsN1o0wyKAXwe3NMEauDYGd6vkQbH2G8163tSmNrWpTb13yrEM2Zqk4bRmkrnRTHOyAskGPKcDr2vC4/3zTJhkYZPjBOVyucoA1m0LlsRCOdBtB4Zrn8s5Jjgu1wBzA57lutJAodur20UlJXFVuWz0v5iWGYoyokBbHk/JuGkmycVlG65pi6qNl3n9xfHxYUqMLx0PunNm3iQqrTyFJaZeCUrZhxyE5fVmNavM+ViqWQg1U+ZqihmmuotmZBYcX0e77tmmBkwAOBcCuK8aljlDQeOwgmx+Jax1nuoCmjmnqtj7rJ3lMOuGsWKYV8BZnLXV9WSgN/XW1AYUb+p95zAdhZn0CPs+HQkNWOwLfQMrdUUww/j4NcDvYDR6EsX0GMHkJZyeJLC2t3HpA5cEEPN+WjDFpSc/jBwVrM4IpmmvXB0J0OezELP8M7C9DmaGhsX0tvTqGJQfM4bBdNC2W/Cf+RCiG68gn5/CaOWA5WL54sswL19DOF4imI3he20UCfDZ538Tr5xcx+3sFLeNI8xLrhCv6XrlBGDgf7M/jG998hslJ242myANA6S5iePcQ7bUkaY5rHYCvcUBeAS71ZUTepEWGC8XKLMSlzs7KE0Le5dz9J0KbauC76YoqgQnc8ZcVYgqA0HlQDPaCAwbbduSATrPc+z6JbajFLujEZyugyCNEYc0E8mguxbMrY44VceoZHDiwNnzenANuncrB+WmyPLOZjOYRQHP92AYHHw4yBjn4gLWA+jls+CK7trg/6BqAPKbrU2m76Y2talNbepxlG0ZstF8854geZ4ISCaQ9l0LXseDO6JhFlRcYQOU2aMcBOz5kcfR2GPrKDMvMfSiQushIvgINhVAVj3SDVjmnv3RacFe5RRJrvazeIlszcuEY7sy9rLg1KBZ+phroHy2KXDNsZ1tRfracdNqJmP/Sn5dU+1rpl4NWFZO2LFMlLKkOutVJqusGZjVrDKzkzl+i4GlrlhvueyeeYHQ3IuAmcCZknMFnnOUBXOmU5RFgkKAs4Yy15GnmkjiG8ZZ5TCrectFoHyOed7MIx5bbUDxpt43RYaYxgrMDmYW8ZupfDlFND1AQHDkX8JRoCNYOoi/8BmY7TauPXMJVTAVZ8cyWkD3OsLmmjwBZwdAb3sl92GSQsecwurqaF/6KCrbxzINRXaUV4U8xjJZYhrPMXB7cJ/5UizHJ1ieHiNezpBMAyzHr2LfKXAjOcTN9A4Ok9uIak70XsXT9peWl/H/KJ+F64zw4ufvgO1JnY4H3xnB0UrojPSxC7gjDd2hB8/24eomXOYGahXSPEPgFLICmiVTuFaKnQGjJ9TJ3HBdGHYH/s4IC8MXM48P0+BK1zCJIuyfnuA0mkEzCvgml2ILHEYzIFLSLsf10e4N4bieOF26piPb/aRWBLfMNw6CQADucDiE9TpOkg8Lgje1qU1talObeu+CZEqzPbjtDhxdU4vGApSb/uQEeTjlQCuPpbF9p2GTBSxTTXZ+vG1AqwCNew61dyvi8rJYgeQkTxEVKRKJaApBMZk8lG6J0kz2kk1Mddi9gaFqXVKguAHQNMfkfnVZs+S1a3a7vp2sRw4jT2EWGVCkQJZAK3KU7FWmIl0zRIYd6ibmVL3V5mC2SYCsr21ML7mbdFFAWbHLK6a5Ac4VL9N5nEq5EmVhCHDOcx1pzPjPM9As76YGzeYaUJbj+vLGFOzhawOKN/W+qHCZYjGL0em5bwgQn84iGURcLYdbLOHpGfZT9vB0MBhH8DBGezFBu1Wh1Uugn76KojtSK4rtAao0lkHGGl1BsZwgmxxA9zsywKSLEzGBsju7ML2ePN+g3rMWYuYU4GQ2xWvpa9BhwjVchIjx4vEn8VJ4B7eyE8SLB7tF69DxlHUJT+qXsZ1swUgrTEwdeZjC0jz0nC6GbguebSGtUizcCa64OkbtFozKgJ5pKLUMOeG2lqEySlwatESqHGQWLG8I02+jcH1UpoNS15BrGsI0QZKl6JsZposjLJYzLOmUWRYwLActZi6azFu0ZFD2vRY8x3/oPiMyzQTDUaRyk9kHzG3jvLypTW1qU5va1COAZEJVkVubcGn0xVam7hmzWmZKeq16lBPk8zmyQsVNUmYt4FjAsq3AMvuVH6EomTZtAy37fP8QSQJGRpFdli3nMcf82gSrjokydTK2NVjWzJqtro0ucXacl9yX6jJvqe4HkQh4PQH14lJd5AKO2erFTcsiaGR+K75GINB05FTSsa9YGGXmJFtw1mIRLUqiGwa7eQ5e5JRHnoegmckclHavgeWyRFVyZUBJ18uCwJk0v4Yy1lAUOlDp4NdR0ZhMFgq0VRSVXgNlUc6tjmtm+673Xqn/v3DDvT6muz+7e93rbD52cWrWXOScbeRRDfD2Md8bULyp93wxQ3g2jcQ1utO9R6PmA4pA9ubRFLeP92EFB4DGeIMODL+LWW7gmqdjy4yEzUzSGPaVr5ABJJ+fCCC2hnsiny7TWHp+dduFPrwk18XTY5RlzGBaeFvPwvboMXlWi2SJ37rxOTy3/wWkVSLyIcqEZ8kML45fQZCFD3ztjCEYVn1s50NslQN0spYAatPxYFgavC0LlzpddA0XffbPZiWWYYE8SlCaAbaHJi6NdmEx3kBnJmKBQqtQaEPpJ86hJEXc82TGDqGMzHYZI48pwU4RLKbIgqVEFwW1m6VjOtgdXUK/tw2v7vkpikI2JTmqkCapMhijCcg9wC3vE8exbGmq7ksg7HlKLr2pTW1qU5va1KYeHiRneYFQjLsKLCMuYiuQbFn6ygmbRl9Wuy2KuHNAuWaVVTzUElVeu1FT6ixs8pn8mkD5URetOXfwdQ++db5PmEq6BixzH2VLBKRya3NLLrhTcq2k1+r4fs+tEiIaAH12WeD06nrnwm3kNgqRYZeMisopx1Y9xVkWIy0rZGGFKb1YCJS52E+gTEbZsmDZFhwB82R8z0HEM1CuOSAZffZCS2hVAaNSEVMi064KiegqK86Hark6kToBM3uZBTjrSLh+USlgLGZgjOGqAbJprTHMppJtr7+ii7X+Md59H+2+IHndkHT9OsXqv71kxgYUb+o9XVGYYjqOxOxpPXLpof42TfD5O/uYj0+xM7+Odl4gb7cRsbe11HDNN3DFLWG0RsijQoCys70rq6XMBcwnh0iPb3HJD2Z365zpQ2Q4OOCJ0PAx7GzB8btyfZhF+KWXfxUfv/7ruD69/boxSeulVzoGWRejYoBdYweX3T04sAFfR2nR4djD0LPh5yGMLEOr1YdhuljoKSIjQmkXgJcgLiK0Bz1cGl1CykFSVkF15HCg6S40Q/VDc7WTa8BGFiJNAok9KilJMi34lEzFAdqWje61Z+B5LVm9ZR+OYZjI8hxJkiBYBAKGH1S2bcvW9ADz/gTCLK7AdjodAcMbZnhTm9rUpja1qTdW7BPutQ00OrUsL8XZmg7XwiYv1bhL4OSuscmUDDOWCGtpDTQSFTa57lUuogjZbK5uXHO+5tYA5iZL+WFLTEwJes3zbLRkK6/AcoowjTAvF+fylc+DZeWALYBMvCwfz1xCFvmLTOUrC2BOZcGf8vA0j5HGBMxAoRsoBSTbcMkq2zQ6s+Xyo85r7tfLzOvkmOx4SRKCIJ6u4mSWNVSFjiLVwVyNSjflNZkWY6d0SV0RwMw92+Pew3OtDSje1Hu22D88HYcil2a+8MP+Q2bMwWwZ4aWjfSBY4MnsBMhNJFvPYMuq0FnMkJYBbM1AMtiFY5bIFws421srl0bdcmBtXUE+PYJm2jBavdUJaxnOcDg9Vidtq4WT6QSYHOFzh8/hl1/9OEIxeXg4ENwnE1yOMEwGaBd9DDttXNrdwpBA0TTheAydB7QsQBbMUBUxdN+F070EveXgMDzEPBorQwquVFoaHJjwSx3H4xkKm4BzIIyuSWVOlSGNA2RJgHkcIIpDOckSJItjpOXC46KArqHb3oLb6ir5UlkipuNlqeKO+DmQ0SXYbQyuuHLJrTHDasCvgOcgWBlkcSMr7Lp0vt6cwja1qU1talObetxlERCZNjq+Ap0FUxfSAnEtuV6yZalSkUwEyQTIsreZ2WvA9H2AW10VjS1roNxEROUXnK/P2GQFltedrx+2aFLKzccZEcE5CAHyGVjOEKRq/sISFRsB8hpY5kL+mymZyxCwC2ivPWQYd9nERjHWKUvVPCdLRW0YhEtM68+DU1bHIjhma5mtgLJNYkK5Vt/3OUkrk5W+R/H9XnTMXu9pzhm/lSfI8wpFViGKdQQle8yZq8V5Gs1pbSEkbFsZ1RI0v1ccsjczyk2954qAK1immE+jhwbEKqppicmdW0iLCot4CbMMsVWmyHMT2tZlWIxEavkY6gWy2Yk0f1SViXwZiBzI7Cq2tymuuM0tH6fLE9w8+Byuz2/hxuQ2DoMJZulcQu9fr/qli+2iByf3EOsaSp1g0sRWNcRu3kXbGiClFGekYbCtwXU0jAyghxxlGjCEFzFiaEYFo2PD6gyhOxYSgtr5LSzzGHvbVzDqX4ZhcqXWgmFYmC6WuH18DDuOkCcLHOUxMjlpKlbX4oqm18Zed4S234Xv+DKwMbsvDkOkjCTQTMwXanW2cX4moPV9X2TRr2eCRcDLjfff1KY2talNbWpTb1+xL7XtcVNjNyW6ZJLjGihTbs3rGvMugmPPMeBQci0GnDoMtjh5nsQgss4MvR7gfO2+eaDMuYeru7Jwf05+XeZ1fzJ7lVNpW2P/8kp+XecqEywroMxe5TcPAMVZ2vag2x6sVgOZ688jz4QMiGs/lijNMA+5AFGqdGidXXcmHNsWsGxatij0BIATMD9gvss+Y40Aluz4PW6v7mMAVmQ5MpGEc563xDIqUebCpohDNvOYbduC7dqwBbyrdJd3W21A8abec/3D81mMPCske7jbP1spvFg8+UziDONljHQeQD+5Dtco4Gk5xsEYOWxMvQF2egNsX91D7LcwjTN02y6cnWurx1EW+wrgkhU9Cqb4xO3P4bmDz+CVySuYJrVk6CHLhY3/f3t3AuRIVf8B/JukO/cx97EHyx4scrmCt+jf5fBALW8oxBNFCgW8yio88ELxxotDRVREFDxQS8VSEEGRw10FBWFddpe9d3buSSZ3d9L/+r2kM5mZZDa728tMJt9PVVdmk0wn29N5L79+7/d7a3Nt6Mi0IV+MouDxqa3bG0VUC8AvV+rMPAIRHcFwAOGIC51RFwpyhXFyBHvNFIZ1HzqjHXB7iuoKnlvzISsL0KcmUEh51DIDGT2E9u41iMV6oMk6eeWCC/mCif25LKyQNA8F5IsuhNxSeVpXwa/fL0Ws3GrE1w505We52ik5vnJFVq4mSoMtwa80jot5ug0REVGrkRFiWdpJNqHqgciU61wpUE5nDcSTpbxkWUZIpltLES8JliVolt9XlZPVFOqpStQ1K1/XCZTtYl6HEiir6dcq6J1+gV6KgKpR5XKwnDGzSORmTL+umoItQbMUCHOCOh66F0HZqpaOksJauXKwbAfKyXweViYJV7G0IohXUtqkFouM5Mox0WTTp24bCOZdam1o+b94G5qabeQNGPnStPB8PoN0SqplW5XBEN2nwyubfB/0S6As70NmE8pAycIbXWZQTIuCTOsZH0mrNXV9fg3tHRE1raMWmR4iRST2TqQxEZ+ElpqAltqPcMCDQucKbMlmYUb6cWxnL9xDQzLOirQ/hKjuwWTOwETOQHfQp6ahZDPj2DbyJDaN7cGT8QHsjO/DSGa0ofcsywLIOsEuKa1vueAtetGXiqI34UfO1YZxr/wfvGqphIhuoSusoae3Q5XpH0+Mwd/uR0dYR6iQRyGZURUblxy9Bj1aEeOZUeStItrDPfD5uhA3XbA8PjUdyO92YSQ9rBpPrx7DwGQKRiEP3V2E7pGgPqU6hWXRKGL+doSksIWFUmOcy2FiIq4ax1n/H5dLTWmWTUaBGQgTERG1BlUcU/eoLVb1fUsC5JzkJudMpOKSPoVpo8l+n9x6KmsfTw+UIw0FyqWp1/7DylGeVgF7RlEvqVQ9vfJ1HqlMZtr0awmO7Rxl2eT7llPfg2TQIijfB6uqeZfWepb3Jcc3j2w+j1S50Jcrl4NupeBFEV63C153aYbfVJAsRWMbD5brTc2uLhJuT802VfCeh5E1VLCcTuaQMFOlkW6PSxVu071ueGUGgVdXMwJdsv6zSyqPlwZd5guDYmp6VtFSAbEExp3dYRUU15PKGBgYTWE0nQMsE/3uSbRFctC6+jESXoL9OQOBIHB8ZzeCqRwM3Q2jpxfj6QwG4nHEs6PYOzmMyewIto3vxPb4PjX9Zu43CIStKDrQjqXFGCJGEHrSRM4sIu5ywVA5Jzo6C2lEpAT/kl74epdh9ZJOLGnzwus2kJmMY3TPDliJJ+C2LARgQjM7kU9JVUIP2nraEWlvh6b74fbo6MBKjOeSGEynkctm0RPqwNJIVE2J2Tc5iJBuIeoPI29OqDXx5P8gNTSkwfNpQRzb1o6A26NGfyeSE2rZIyHBrj392c7nVcsElHOEGQgTERGR0GZMuZbvClK3JZcvLQc1czTZHkmWIFmCZpmy3VignC0FyrNylJ0JlGXKtF/zqa16eeXq6tcSLCfzMqhgfyeUQmBTxbzsCtiq8rMDpGK1BPBBmabsLwXLpsqdntpysmSl1HEpmHCbJnTDhG5loFtFNQ1bl9F6Cd5VgOxTt+7yyPLBsqdmq4sCklJXlVEo38/zOSmwmkc+m4ORM5DNyqizAY8nJ1+BoesuxDp09T12vjAopqY3MZ6GYRTQ2R2C11f/lB5LZLF7JKmWF+oOF9CZGoRMJDaD7YgHulRD0G4lEMkV4R0axVBmDP8zB7HpkTvw2Mh2TFSmzxxYxAyjK9eG9lwU4XwMXsuFgKo3X4ApjajbhC+sYaXHhaAni1ioAF9Qh9a9Gt3LVyMWCsJt5WBk0sgnEvDli+jt6MVkJgFL19DW3oNgMIKcWUDGG0TW44chi9lL1UXJQzHzqiGUUv4Rr1RsjmPnxARG0mNqFLg71KEa8KA3gG49CK9bV8Gt5K1IPnA2nkCm3LFIAGwHwrUacy6BRERERAeiZpSpoFerLAUlAZPKS86bKliWIHmsPAVXcpGrA2VZQspeW3fuQLkqR3laoDy1NNThBsrq/ZVHhKtJTrKdo5wrB82TuVRlMSJZQ3lm9evDLepl09xutQWrdjc1ojy1pQumCpRlzWXdMqFlDOhWWo0sS6AsVb5kNFmKxrpks0eWD3EUVy5uBIJetUmpMfk7FUwJlKWgqkzDLiBvyHdVqWSOecOgmJraZDyLTNpAR9dUQGxMJjExMgrT5YLe1QUpTTCWyGE4nkFEM9DjSiI0PqbK72falyMJH9yZDFKJrdg+vgN7sqP4X3oP9mXGGnoPuuVBZz6IrqwfkXwHAma7CoIzbgspr4airwCPPwvda6HTLVdODXilQXZJI+FHyBNEER74uvrQ3t2DgiuP4bERZFNpmFkTHqn8HI0gGI4hZFpw5Q109i5X1R3t4gxjmSR2xYeQMYxKJWiPTEVxG4j4/AhpAQxnxhD1hbEk0qcaYpesmydLI6WymMwnKlOipXCD7i/lAnMaNBERER0pEjCFArJNRUOyZnKpgFcpWLYrXdvTrtVWrnjtrVomaO4c5XqBcvXyUIeeo1z5/7g9aqZdYGZRr/L0a3tkOZFNomjVLuplT8F2oqjXtBHlqhxlNZJcFShn1RJSJlxFE56iCb1gQDfS0IsJ6C6rUk1bguRSsFz6+VACZdmXWuJJ9yBYzl+WYzTf3zcZFFPzVpiezGEykVXFtHxeNzLxScQHhjA0PomsywPkTRR3DqPY1gW37sJyPYMur6ydl0LW5cZIXsOOR+/Dzuwe7DBGsduMozDHusBuuBCy/AgUgtDyXoRyQcRyYURMPzwumdKcRkjPw9uWhRGKoSMQxpLONvRENVjJUYyPDapF1PWeoxBq60Yo1om0LLju9aPD0IFkCuOjE4gbSfg8OqK+dgSO6oAvEkXBKiJjZJCxcij6Xdg9OYCQHlSNbiKXVI/1hcPoCLRNKxqRNbIYTI5gKDOqljjq8MaQn8wiZ2XU49IA2VOiGQQTERHRfJP8Ytki5cUnqqdd26PKiVRp3WT5yiIjyKqAl0y7lhHlQwmUZ+UoH37V61prKocrwxn1inolK6PKMoJsB8v2qLIsN+VEjnIpcJ8dKOerpmBni1JcqwjIiLIEypYBLZOFlpyE7rbU4JLKS5bUPQmQZckoCZwP4XvkQvjuyaCYFjSZhiJTgdXIZ7m6n2kWMDaSQmJ4BD53HkXDh+1jSYyn8si4NGjt7QhFNHgLaWBkENbQw9A0eV4e23JJbDMm8bgZx5NWAkkY9V/ckiWRQujKRRGbDCGYDsAlhbHkCpe3CN3vhjfqgctXhKUBbW196Al4EbDy8Pj86IjGEPAHkUslYQZiWP60VdC6ehAJxiqNmlw53J8cxoiWg9bpR95woV9fgpgWUssWVDcSMsorgW08KbnNSQzE9yNvGtA1Hb2RLsS0CFCwkM6l1QiwvfmKGkwjj4Dbr6ZJSzVACX5l49RnIiIiappp1+X7ZPmnqUDZRDo3lZ9sB8oqSC7ferV6U69Rp5hXdnbV6/KUa3tU+XAC5bmKehkFszyiXAqW49mEuv9Ijip77EC5arEmWVGlkp9ckPdVREYFyjKqbEArGipY9qQz0IuT8MqyoZJbLLnJEiBLsOyV4zSPc6IPAoNiWpCFsyRYTOST066YyVUyK+fBxL5h5CZG4fIWMenyIjWmwR+IomtFL9r0HIz4bmR37sFwLo3hzAhGs7LObgZ7PXkMu0oNZj3+og+dmSg6UmG0mTF4TFmL2IS0o4GAjmjYi2iHhlDED7fLAwte6L4YunuXoW1pNzIFU5XKb9fd8BXzmBjaC8vbhmjfcviDEZWTW52XK1cBl0b6MJQeVf/npbF+Vchh5jQSyfdNpVJIp9Pq/qgWQkdbDAUU4bIA0zARj8dnrfErecAS+HZpXSyERURERIuCBLiyzJNsdvUrNdppTOUny/JQCakiKiRQVjnKGrzyHU1vrJiXZRgoZKtGlNMT8qWs9DuaVh5N9pamXkvQrB9eAGinwMlWzZSaMZXp1/lZo8rVucp20Kyrqs6H/r3PLRcjNI/aqgNlQ40q+1SwrALlQhEpqT5tGnBLsGwY0LKT0KxxVf1al2U/faV1mQ9nNPlIY1BMC4KMBmeNHOKJFOLxtPrAByM+9Ha0I+wLIZFMYnDnPiSGhqFJ2f/2NozDpxoJnyeBIPZiaN9j2J7YhZ2ZUewy4sha5gHPdLflRkc+hs5cDB3ZKAKmJu0m9IAGf1gaJg2xYAj9K/oRagsiXzRQKOrwBTsRi7UhoLtgZpPIZlJqDeCu9i54ImGkU5PYPzgMo+BBONaJVEbK949Ord1WHqmVTYLXvnB36TjIkkfJCXWrGmhpSDylKtDSOIdCIbXVakxkFFmCZ1XefgE2NkRERERHimdaoDw1oiyBshpVLo8sJ9Pynar0uKa5pwXJMsIsBb5KSxC54JLiXGoppKl1g4uGUQmS5dZMJGAUSvnBcLsrucmlUeXS7x/u9zKZYShbELNHle0RZQmYq3OVJd9X92ilUeWqwl72zMtDDZR9Uim8fDHBJsGxUZl6LYGzpP0ZKJoGYObgSeagFWQ0WQaEPGrQRvcFVYVwGVFeCN9bGRTTvJIP9Gh6HCPjE0gnTbjhQTTiR7snCpfhQXbEQC6+FSM79yGfTSMY8MAVCWL7yBYM5keQdE1i0Ixjb24C+XIjcCBB04eOfBTdZgydZhR+TxEBvYBgexEhH+ANBOFy+VEoeOHyBxFd0qvWAM4VgVC4C+FQBC7JPrZksXLA5fHC47WQiI8hPjEGrz+IxPiouu1btgI+n39qak6xCMMw1JbNZivvSQJZVY2vUFA/h8Pl6nyFgtpk7V8Jhuea7mwH0ERERERUGlGWglyyTSt8JdWPq4JlyVEulKteV6Zfl4NkNf1aRpXL069lNFg2LRyu7LNomuUc5TyKeRlRTsOyZ/C5XKXfKQfIle1IjSrbucr22sqyrnI+PWtd5ZkVsF2HEZjqHgnAp1e+Llr+ymhyXi5OmAWk81mY+RyQzgOJEWguC163WxWgbevshUef/n95KjEopnkj04UHJocxMZpGwBXCio4gIr4izNQEUmODmBwYwsTACIbzWYyE8hj2p7EnO4aBZAImSh/subhkGaSiD76CD8GCF22FELo8UfQGw2iLuhF0Wwi4pUHxIe/yIW75ALmC5vcgHPIhFgvCo3lgFOQqYgD+UBQFs4BcNlUJQO2KzZDKflI4a3ICycQE2rt60NW7pGaQGggEphplw1B5v3IrjZE8JqPHREREROQ8VfiqHPBOhbWl5aHsIFmWCFIFvSR4qxpVLgXK5ZFlb6kgmHDLVGpNA0JThbQsmcFXHlWWfOVCLg8zla5Mv5ZRZVXUSwXJvqmfZT8O5yqr75zFqVFlKe4lgXK8mLCPCtS0a83ZUeWZ06+BQHk9ZZmCLUsy5ZDPZhE3cggWZJAK84ZBMT1l7HwIWdhcpiGPJeJIT+TR5gkipk/A2P8kNuzfg/+O78eQGceYK4MJPYOMXs4DnhpYrclddCOcDyGSDyFaDCFU8MGrFRCVBcEDAfRKdeZwCO6iC5ZLCk4FoYciyLh88GhBLA/50BHxIxSJTAtMZSpzMplELptTFZrb2trUtI+aurtRLBTUckkNNcper9qIiIiIaP5IfnFQNr8+LZjMm0U17VpGlvNzjCrbI8r2qLIU4lKDKP6p5ZmECpSlqJfaJGjOw5ycWiZKfk8Ke5WC5HKwXB6dPlTqO2c533jae1EBqqypPDWyXGtU2Q6SnRhVLq2njNIyUX4vEJ2amj6fGBTTEQ+Ek0ZafcByZg4F00B+chLFdBLFVA7ZzDj+Gt+JJzJj2IMkMm6joTPTU3QjlA8hmAsiUvCj0xVEny+MoN8NX1RK83sR9vkRDkShuz1qgfDJrImsy4+u3jZ4IzHkPQHkih74PB4sbQsgohYVn00CYNmk4aguklVPIwExERERES1sEvzZ+cbVTJkSXJWnfKBR5epc5UqAWz2qXC7qpYJkCZaNUiVstaZyuQK2VH11q8rOeuVWBc+ynGYD309rke+1frcf/pnrKs8YVU7mU2pQq3xUysHxVL6yHSw3MwbFdMQKZ41n40jnUrCMPFypHDIjg9ibGMTW9Ah2ZUcwUJxAxl3+gB3gsxw0/IiYIbQjhG5PAH3+EDojIfR2dKOnuxdaIAJLC8AbkGLyblXBWu3TAzVyK7ke0LwYT8kVMRekFqHkPnRHfYiEZLmnA1/xaiQgJiIiIqLFTfO41VZrVFkFy/n6o8pT+cqlgFlGqKcX9ZoRLEu+sgqU7RFmA4V0Rk3PtqlK2OURZbUkki7/9qr7D3ZU13WAUeXqXOW4MbVc1LTCXm6tss6yVMZeCIW0DoRBMR0y+RDICHDKyMANlzrpJY8hbWSQziZRSExg975d2Dy+E1sz+zFgJWC6qnKB3bXzgNtyfrSZYUQ8IXTqYfQEAujrjSESCMMfiKCtrQvRzj6V43uwIlFLNVByta66ISMiIiIicmJUORKcnassecql2+kVsD1SzXlGUS9vdQXsOlOnVc6yCpbN0siyBMuZLIqJycpUbInEVcAsQbLuLe9Lfi6NMh9MsOquMao8s7CX1AuS23Q+XQmWq0eWVaDsLo0qy78Pd31lJzEopoNiXyWSQHgyl1Jl32Vd3YJlYe/YbmzZtxU7RnZjb2oIQ9YkCtVBcI3PndsCuswAliCKo0N9WN6/CrG2LgR0DbpbEv51BHwh6FK63euHJmvBeQ79tJUPfyxcJx+YiIiIiOiI5CpjzgrYyYyBicnctHWVq6tg21OwbSpnWWZITtXTmj66bBilKdkqaJaAOY1iwpwKmO0RZhUga5Vp3SpwlhHmBtMBaxX2qg6WJVBWS0cVDWRzSRSKUyPcakBNjS7raPfHDquw1+FiUEwHJCfzRDaBjJFV+QRm0UIyn8dIahh7h7Zj28h27M4OI4NyPvAcQbBedKOrGEG/vxvLO4/C6vZ+xHw+eOGG1x+CzxuAzxeA5pUg2Addrmpx2jIRERERLfYK2OV1le1gWW7TWVOtt2wvMSXTrmcGy9VpgHONLgs1DdswYZnGVOCck/zl1FRl7ErBr3LQrNnFvrRK0NxosIwZwbIaYCsa04JlSbuUIJpBMS1IciVnPDmK0YkB7Bvfgz2pcWyP78e+5H6MFVI1g95aQXAvojgqsgSrO4/CUdFeBKXqs1Yq9+73B1Xwq4JgXapA85QkIiIiotYjwW3Ap6mtmj2qbAfL2Zyp0gGrC3tVloqaUdhrpqlK1jOGmFG1jJQKls2pnzMZWObUCK8q+qVVFfqqTNEu/TzXgFZpGrZPzTRdSBiB0KxAeOf4Hmza919sHngC2xP7MWxOouiammqh1AiI5SkxhNDn68DqjuVY3XEUlkV6EfAF4NWngl61eXRVpbkZEu+JiIiIiOaLBLiyhQK1C3vZxb3qLRflnVHYqx5XnWWk1OsVi1PBslkeYTZNFNIpNfJcc1p2renZC3SVlqYJirdv345rr70W//rXvzA6Ooq+vj6cddZZuPDCCxGqKmneiMHBQVx33XW4//77sX//fnR1deH000/HxRdfjI6ODrSSdD6DzSPb8NjQE9g0sAW7E3uRbWAatAgW/egPdOLo9qVY27MSqzuORnuoDX5vQF0Fcrk9rNhMRERERPQULRc1s7CXbNXLRanCXt7p06+9dUaVp72e2w2Pzydrlc56bCqPuWpatvp3HoV0elqlbLjdpQDZWzUt26vXDMSfSk0RFD/yyCN4+9vfjnQ6jXXr1uGkk07CQw89hO985zv4y1/+gp/+9KeIRBpb+HnXrl0477zzMDw8jLVr1+K0007D448/jptvvhl33nknfvazn6G/vx+LkeQEbxvbgSfHd2HL6A48MbQN4/lEQ7/rs3T0eLuxsnM5juk+Gsf2rUZPuEslx+tNUmqdiIiIiGgxa7Sw12TagGlOL+zl82rT1laWZacaMT2Puc60bNMsF/6amp4t1bIleBb+Jf3QglVlu59iCz4oNgwDH/jAB1RA/MUvfhGve93r1P3ZbBYf/OAHVVB81VVX4dOf/nRD+7vssstUQHzppZfikksuUfcVCgVcccUVuPXWW/HJT34S3/ve97AYpkHvjg9gy+h2bB7eis3D2zCYHm0oD9htudDr68bq9qOwpmMFjulahWXt/fD7/Qx+iYiIiIgWUWGvXHld5VyN5aJKI8lT06/l31Lw66Bevzwtu+Yoc7GoguZ6hcGeKgs+KL799tuxd+9enHrqqZWAWEiA9vnPf15Ne/7lL3+JD33oQ4hG5163duPGjWqEedWqVXjve99buV/+SJdffjn+9re/qW3r1q1Ys2YNmoVc/RlNj2Pr2A4VBD8xsh3bRnfARNVUBVHn/I25w1jdeTTWdq3EqjYphrVULYUkU599Pl/pJCYiIiIiohYo7FVAzpjKV07nDMSTU5WpJb+5kqfs1eDTJef50OIFmZa9EFaaWfBB8d13361uX/rSl856rL29Hc997nPVc/7+97/jFa94RUP7OvPMM2fluuq6jjPOOAM//vGP1ejzQg6KE7mkmga9dXQHto3txP8GtyJdzDb0uzEtjKf1rsGazpVY2b5cbRFf9TUjIiIiIiJqVbom1as9QFVhL1kWKm+Wc5VlZNksF/ZK5A65sNdCsuCD4ieeeELdHnvssTUfP+aYY1Swu3nz5gMGxQfalx0Iy74WClm3a/v4LjUKLEHwpsEtDecBe6Fhbc9qNQK8pmMl1nQejTb/3KPpRERERERE1WTKtN+rwe8FUFXj2CxM5Srbxb1mFfaSYNl7cIW9nmoLPiiWStGit7e35uPd3d3qdmhoyLF9Sc7xQvDQvkdx1b3Xw0ApAX0uLrhwVGwpju1apYJf2ZZEeuF2NcfVGSIiIiIiai6ax622oF8/rMJe1b8/HxZ8UJzJZCo5xLXY90shrqdyX0+Fe3Y8WDcg7vF34Gm9x6jgd3XHCqxoWwavZ35PJiIiIiIiam2uAxT2sot7VRf2WtIdmtfAeMEHxVLkqVicSuyuR65INLKvRjTyek+FM1adiv/u26RGgY/rW1sJgFe3r0DQO7vcORERERERUbMU9rIsSwXLjS7/1LJBcSgUwsTEBHK58nD7DLI0kwg2sK6V7EscaF/28+bbur7j8YM3fm2+3wYREREREdERGVXWPPOfX7zgE057enrmzPO1c4nt5zWyr3r5xwezLyIiIiIiImp+Cz4otitFb9mypebjsqZw9fMa2Zf9O4ezLyIiIiIiImp+Cz4oXr9+vbq94447Zj02Pj6Of/zjH/D5fHj+85/f8L7uvPPOWTnIhmHgrrvumvY8IiIiIiIiWtwWfFB85plnYunSpbjnnntw6623Tsv//fjHP64qRZ9zzjno6OiYFuBu27ZNbfKz7eSTT8bTn/50tV7xN77xjUpgXCgUcOWVV2JgYACnnXYa1q5d+xT/L4mIiIiIiGg+uKxGyjbPs40bN+KCCy5QgfAJJ5yAZcuW4eGHH1Y5wCeeeCJuuummacWx9uzZgzPOOEP9LKO/8nybBMpvfvOb1SjzqlWrcMwxx2DTpk3YtWuXet4tt9ziWE7xc57zHMTjcbXU0+rVqx3ZJxERzb+VK1fiqjMK5f4AABFWSURBVKuumu+3QYeI/TMR0eK08hD75wVffVo8+9nPxi9+8Qtcc8012LBhg8r9lQBWRojPP//8g6oWLZ3fbbfdpvZ177334u6770Z/fz/e9ra34aKLLkJnZ6dj79uuci3B/GOPPebYfomIiOjQsX8mIqKmGyluVjIVe2xsTOU8V49WExFRc+NIcXNj/0xEtDitPMT+mUExERERERERtawFX2iLiIiIiIiI6EhhUExEREREREQti0ExERERERERtSwGxURERERERNSyGBQTERERERFRy2JQTERERERERC2LQTERERERERG1LAbFRERERERE1LIYFBMREREREVHLYlBMRERERERELYtBMREREREREbUsBsVERERERETUshgUExERERERUctiUExEREREREQti0ExERERERERtSxtvt/AYrR9+3Zce+21+Ne//oXR0VH09fXhrLPOwoUXXohQKHRQ+xocHMR1112H+++/H/v370dXVxdOP/10XHzxxejo6Kj5O48++qj6nf/+979IJBJYvnw5XvOa1+Ad73gHdF1Hs3LyuN5zzz24+eab1TFKJpOIxWJ45jOfiQsuuABPf/rTZz3/W9/6lnrtetavX4/vfve7aMXjuXv3bpx55plzPueBBx6Ydb7KOf29730P//vf/5DNZrFq1Sqce+65eOMb3wiXy4Vm5MQxfetb34oNGzYc8HlLly7FX/7yl8q/b7vtNnzsYx+r+/xjjjkGv//979HsduzYgde+9rU4++yz8fGPf/ygfpftKQn20c5j/+w89tHOYx99ZO1o8v6ZQbHDHnnkEbz97W9HOp3GunXrcNJJJ+Ghhx7Cd77zHfXh+OlPf4pIJNLQvnbt2oXzzjsPw8PDWLt2LU477TQ8/vjjqrO488478bOf/Qz9/f3Tfueuu+7C+973PhSLRTzrWc9CNBrFxo0b8dWvfhX33XefauCasdN18rh+7WtfUx2kNOonnHCCahSffPJJ/OlPf1LH78orr1Qf6mqPPfaYupW/QTgcnrXP448/Hq16PO1js2bNGhx33HE1n+Pz+ab9+yc/+QmuuOIKdS4+97nPVbcPPvggLr/8cvzzn//El770JTQbp47pC17wAvT29tZ9XM5ReY0TTzyx5t9BjmdPT8+s35vZVjSjkZERvPe970Umkzno32V7SoJ9tPPYPzuPfbTz2EcfWSOLoX+2yDH5fN467bTTrLVr11q/+tWvKvdnMhnroosuUvd/6lOfanh/5557rvqdq6++unKfaZrWJz/5SXX/BRdcMO354+Pj1sknn2ydcMIJ1n333Tft/rPPPlv9zvXXX281GyeP68aNG9Xzn/GMZ6ifq91yyy3qsZNOOskaGBiY9tipp55qHXfccVY6nbaandPn6Ve/+lX1O3L8GrFt2zbraU97mvWsZz3L2rRpU+X+vXv3Wmeeeaba1+2332618jGt5+c//7na1ytf+UorlUpNe+ycc85Rj8nxXYwef/xx6yUveYn6P8r2uc997qB+n+0psY92Hvtn57GPdh776CPr8UXSPzModtCvf/1r9Yc4//zzZz02NjamGnr5A8bj8QPua8OGDWpfL3/5y61CoTDrw71+/Xr1+JYtWyr3y8kk911++eWz9rd161b1mHQeM/fXSsf1sssuU/u65ppraj7+7ne/Wz1+4403Vu4bHBxU973qVa+yFgMnj6d45zvfqfb36KOPNvT8j3zkI+r53/72t2c99re//U099oY3vMFq5WNay+bNm9UXQtmqP/d257Fu3TrrlFNOsYrForWYTExMWF/+8petE088UR3j008//aA7XbanJNhHO4/9s/PYRzuPffSRMbHI+mcW2nLQ3XffrW5f+tKXznqsvb1dTZkwDAN///vfG96X5IG43dP/TDId4IwzzlA/V+crSB5OvddfvXq1mpIgUxNkDn6rHle/36+Og/xOLZIzI4aGhmZNeZk5FaZZOXk87eMj56Qc10bMdZ7KtCSZAiPnqEzFadVjWstnPvMZ5HI5XHrppWoaXLVt27apKUsyTbBZc73quemmm3DDDTeonKJvf/vbs6ZONoLtKQn20c5j/+w89tHOYx99ZNy0yPpnBsUOeuKJJ9TtscceWzeJXmzevPmw92V/4Kr3tWXLFsdef7Ee109/+tP43e9+p/IPavnPf/6jbqtzF+xOVzqCT3ziE3jJS16iclHkVnIXJicn0arHc9++fRgfH8fRRx+tcj5e//rX4+STT1YdjBRHmNkgSSc6Njam8pdWrlw5a38ej6fyxaeZzlMnj2ktv/3tb1UelzT2UkBiJsm9EZLnJLleL3/5y1VBmhe/+MXqnK/+EtlsJKfwsssuUzmFUnTjULA9JcE+2nnsn53HPtp57KOPjL5F1j8zKHaQVE4T9RLwu7u71W0jJ3+j+5IrIWJiYkJVB5SrLLUS+A/29RfrcZ2LXIWSogtyZaq6UqPd6d54443485//rD5sz3jGM1TnIYn8UomxmY6pk8fTPjbSQH3hC19Q1Ruf97znIRgMqmP1pje9Cbfffvus15bXqHe1dOa53ernaKFQUNVVhRSVqFU4QiovCvlC+fOf/1x9AZJqrXJl+pZbbsHrXvc6bN26Fc1Iqli+853vVKNIh4rtKQn20c5j/+w89tHOYx99ZJy9yPpnVp92kF1xrd7JYd8vVemc3teBnn+wr79Yj2s9cjXpox/9qPpZln2Qq18zr/BJ5yHl9L1eb+WD/KEPfUhdHZTf/f73v49WO552hytXjmXqjDT0QqoBXn/99fj617+ujo1cEZVS+fZrBwKBuvu0q2CmUik0iyN5jsoVWFlSQ6YDvexlL6v5HPscldGRL37xi5UKrDJKIssiyD7e//73q6vZcqW/1bA9JcE+2nnsn53HPtp57KMXrswCaks5UuygRk9kKXDm1L6kYRMz5+Ef7usv1uM6V5l+ufokZeAlH6SaXEWVhupTn/pUpcO1r2rJ9CzpPCQPRXJGWu14XnLJJepqsyzfYHe29vl40UUXqeMpOTa33npr5f7FeJ4eyXP0hz/8obp9z3veU/fK/Q9+8AN1nspyJtVLksjyEp///OfV1VS5Cn04+VLNjO0pCfbRzmP/7Dz20c5jH71weRZQW8qg2EH2wt/SwNQiw/1Cpq04tS/7eQd6/sG+/mI9rjP98Y9/xNve9jaVcyMJ+zIFZuYHVBowyVuo1dhJbpO9BmKzFEdx8nhqmqauLtdbWN0ukGAfG/u17deoxX5fzXSeHqlzVNbuky+FsVhs2pTBWldFJe+m+kth9fkr0+Wa6Rx1GttTEuyjncf+2Xnso53HPnrhCi2gtpRBsYPsue318izsue315sDX2le9+fAz9yUfKtkkt2F0dPSwX3+xHtdq1157LT7wgQ+oqRhvectb8M1vfrNmg3UgdtGPZpnydqSO51zHxp7uYueMzFW1shnP0yN1TOVLoZCiHIdybtb7O7Qatqck2Ec7j/2z89hHO4999MLVs4DaUgbFDrKroNlV0Wayk+jrVUurta96ife19mWX23fi9RfrcbWnYHzkIx9RV51lGobkc0jVylpTMmTfkm8jz6lnYGBgVkXMVjmeUkVRprPVq/A389i0tbWpTlcafsnBmUkauSeffFL93OjyEYvxHLX99a9/VbdnnXVW3edIJ3/55Zerv4NpmoviHHUa21MS7KOdx/7Zeeyjncc+euE6dgG1pQyKHbR+/Xp1e8cdd8x6TKb//OMf/1AFCp7//Oc3vK8777xz1px4WUvtrrvumva8A72+5NNI2fOurq6mW8/PyeMqpHH69a9/rXKN5Gq0TM+aa8rLr371K/zyl7/Ejh07Zj0u9/373/9WUzSe/exno9WOp1RUlP384Q9/qPm45HqJ//u//2vo9e+77z5VeOKEE05oqqvQTp+jQjpPKZIi0wWlmmo9kpMkFS3lteV1ZorH42pNP5le+KIXvQitiO0pCfbRzmP/7Dz20c5jH71wrV9AbSmDYgdJPsHSpUvVyW0XLbDntsuVTJm+c84550zL7ZA/uPwBZZOfbbKOnFQDlD/sN77xjcqJIlfprrzySnVVSQokVF+pk/XnZEqBlHu3F8MWUqBCqjLalRslx6RVj+tvfvMb3HbbbaoRk0qMcgznsmzZMrWOnJCr17J+n23//v2q/L78Tc4///xpxRNa5Xied955lSISDzzwQOV+OSZf/vKXsWHDBlXc49WvfvW035FzUI6/5OJUr6f42c9+Vv0sBUCaiZPHtPpKp1ytlzykuSqByhdD+eyLK664Anv37p3W2co5mkgk8JrXvAYrVqzAYsb2lObCPtp57J+dxz7aeeyj55/RBG2py2qm8nFNYOPGjeoPIR80uZImjfbDDz+s5rfLFYubbrqpkiQu9uzZUyl0IFdD5Pk2OXHe/OY3q6tYUk5f1t/btGmTSuyX58naZjOv1El1uw9/+MPqpDrllFPUB1zek1258ZprrmmqDtfJ4yofMLlPPmAyPeg5z3lO3deTq3XSQAl5jbe+9a3qqrNc8ZMPsJDORN6PlOCXioLNdFydPE+lk7z55pvVVc5169apYytXp6Xhl7XifvSjH6kF7avdcMMN+MpXvqKOmfwd5AqtXEGVjuncc8/FZz7zGTQbJ4+pkIqhF198MV74whcecDmRZDKJd73rXWpURDpg+ezLrbwnuaov6yHKmp3Vr9+srr76atWOyQjSzGmTbE/pQNhHO4/9s/PYRzuPffSRd3WT98/N1Uo0AZmi84tf/EL9MaRRlitJ8geVK1BytfJgTnhppOSqqezr3nvvVVdDJN9ATja5StfZ2Tnrd175yleqBu+73/2u+vDJ9A6pPCil4u2rf616XCWnxs7bkDUMZTpLPe3t7ZVOVz6I8neQTkKmajz44INqcXapaikLl8ui6/XK8LfCeSr5XtJpypIPshafTCeS81T2c+GFF9aseikd08qVK3HjjTfiP//5jzp+cr5Lo2gf92bj5DEV9qhHNBo94HPliumPf/xjtcl5/dBDD6kcPDnGMgIgx1XO2VbG9pQE+2jnsX92Hvto57GPXrhWL5C2lCPFRERERERE1LKYU0xEREREREQti0ExERERERERtSwGxURERERERNSyGBQTERERERFRy2JQTERERERERC2LQTERERERERG1LAbFRERERERE1LIYFBMREREREVHLYlBMRERERERELYtBMRE5IpPJYM+ePfP9NoiIiKgK+2eiA2NQTESH7Xe/+x1e9rKX4YEHHpjvt0JERERl7J+JGsOgmIgO29e//nUMDg7O99sgIiKiKuyfiRrDoJiIiIiIiIhaFoNiIiIiIiIialkuy7Ks+X4TRNScrr76alxzzTWz7r/kkktw6aWXzst7IiIianXsn4kODkeKieiQ9ff345RTToHX61X/XrFihfq33E9ERETzg/0z0cHhSDERHbbTTz8de/fuxec+9zmcffbZ8/12iIiIiP0zUcM4UkxEREREREQti0ExERERERERtSwGxURERERERNSyGBQTERERERFRy2JQTERERERERC2LQTERERERERG1LAbFRHTYXC6XuuUKb0RERAsH+2eixjAoJqLDFgwG1a2shUhEREQLA/tnosYwKCaiw3b88cer2xtuuAGvfe1rcd111833WyIiImp57J+JGqM1+Dwiorouu+wyZDIZ3H///di+fTu2bds232+JiIio5bF/JmqMy2KSAREREREREbUoTp8mIiIiIiKilsWgmIiIiIiIiFoWg2IiIiIiIiJqWQyKiYiIiIiIqGUxKCYiIiIiIqKWxaCYiIiIiIiIWhaDYiIiIiIiImpZDIqJiIiIiIioZTEoJiIiIiIiopbFoJiIiIiIiIhaFoNiIiIiIiIialkMiomIiIiIiKhlMSgmIiIiIiIitKr/B7O4uxI87ldeAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 1000x600 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "print('Plots of first entry 1 and (1,1)')\n",
    "plot_mean_and_covariance_paths(data, max_paths=40)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "875cbc69",
   "metadata": {},
   "source": [
    "---\n",
    "\n",
    "# Fin\n",
    "\n",
    "---"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.12",
   "language": "python",
   "name": "py312"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Bookkeaping/WorkingCodeBackup/FilterFormer_Demo__FinalVersion.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "70533b29",
   "metadata": {},
   "source": [
    "# Filterformer demo training loop\n",
    "\n",
    "This notebook implements a **demo-aligned discrete-time Filterformer** and trains it on data generated by `Demo_Datagenerator.ipynb`.\n",
    "\n",
    "## What this version does\n",
    "\n",
    "- **Loads the data generator directly from** `Demo_Datagenerator.ipynb`\n",
    "- trains on the sequence tensors `seq_inputs` and `seq_targets`\n",
    "- uses a **coarse positional sub-grid**\n",
    "- outputs the scalar Gaussian filter parameters\n",
    "  $\n",
    "  (\\mu_m,\\Sigma_m)\n",
    "  $\n",
    "  at each time index\n",
    "\n",
    "## Data interface\n",
    "\n",
    "The data generator returns sequence inputs of shape\n",
    "$\n",
    "(N,\\;M+1,\\;1+(K+1)),\n",
    "$\n",
    "where each time slice is\n",
    "$\n",
    "(t_m,\\; y_{[t_m-C:t_m]}).\n",
    "$\n",
    "The target at each time is\n",
    "$\n",
    "(\\mu_m,\\Sigma_m)\\in\\mathbb{R}^2.\n",
    "$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "30f40241",
   "metadata": {},
   "source": [
    "### Hyperparameters"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "83030fc3",
   "metadata": {},
   "source": [
    "#### Data Generation Hypermarameter"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "11bd5e4e",
   "metadata": {},
   "outputs": [],
   "source": [
    "N_SamplePaths = 1*(10**3)\n",
    "N_testSamples = 2*(10**1)\n",
    "M_TimesSteps= 4*(10**2)\n",
    "\n",
    "C_experiment=.5 #\\varkappa in writup (memory/non-markovianity)\n",
    "eta_experiment=0.75\n",
    "a0_experiment=0.1\n",
    "A0_experiment=0.0\n",
    "B0_experiment=.5 #noise (0 = max signal) and (1 = max noise)\n",
    "\n",
    "alpha_experiment=0.4\n",
    "beta_experiment=0.2\n",
    "mu0_experiment=0.0\n",
    "\n",
    "Sigma0_experiment=1.0\n",
    "x0_std_experiment=1.0\n",
    "y0_experiment=0.0"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4c7a6b61",
   "metadata": {},
   "source": [
    "#### Model and Benchmark Hyperparameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "4144f914",
   "metadata": {},
   "outputs": [],
   "source": [
    "P_DIM=40\n",
    "Emb_DIM = 40\n",
    "No_SAMPLE_Points= 50\n",
    "Widths = 400\n",
    "Depth = 2\n",
    "\n",
    "# Particle Filter\n",
    "N_particles = 1000"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fe85cfd3",
   "metadata": {},
   "source": [
    "## Imports"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bf314324",
   "metadata": {},
   "outputs": [],
   "source": [
    "import time\n",
    "import math\n",
    "\n",
    "import json\n",
    "import time\n",
    "from pathlib import Path\n",
    "from typing import Optional, List\n",
    "\n",
    "from IPython.display import display\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "from torch.utils.data import DataLoader, TensorDataset\n",
    "seed=2026"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "449e634f",
   "metadata": {},
   "source": [
    "## Load `build_filter_dataset` from `Demo_Datagenerator.ipynb`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c61404e3",
   "metadata": {},
   "outputs": [],
   "source": [
    "def load_build_filter_dataset_from_notebook(\n",
    "    notebook_path: str = \"Demo_Datagenerator.ipynb\",\n",
    "):\n",
    "    \"\"\"\n",
    "    Load the function `build_filter_dataset` directly from the demo\n",
    "    data-generator notebook without executing its plotting/example cells.\n",
    "\n",
    "    We only execute the code cell containing the function definitions,\n",
    "    and we provide the minimal namespace it needs.\n",
    "    \"\"\"\n",
    "    path = Path(notebook_path)\n",
    "    if not path.exists():\n",
    "        raise FileNotFoundError(\n",
    "            f\"Could not find {notebook_path!r}. \"\n",
    "            \"Place this training notebook in the same directory as \"\n",
    "            \"`Demo_Datagenerator.ipynb`, or update `notebook_path`.\"\n",
    "        )\n",
    "\n",
    "    with path.open(\"r\", encoding=\"utf-8\") as fh:\n",
    "        nb = json.load(fh)\n",
    "\n",
    "    function_block = None\n",
    "    for cell in nb.get(\"cells\", []):\n",
    "        if cell.get(\"cell_type\") != \"code\":\n",
    "            continue\n",
    "        src = \"\".join(cell.get(\"source\", []))\n",
    "        if \"def build_filter_dataset\" in src:\n",
    "            function_block = src\n",
    "            break\n",
    "\n",
    "    if function_block is None:\n",
    "        raise RuntimeError(\n",
    "            \"Could not locate `build_filter_dataset` inside \"\n",
    "            f\"{notebook_path!r}.\"\n",
    "        )\n",
    "\n",
    "    namespace = {\n",
    "        \"__name__\": \"__demo_datagenerator__\",\n",
    "        \"math\": math,\n",
    "        \"Optional\": Optional,\n",
    "        \"torch\": torch,\n",
    "        \"TensorDataset\": TensorDataset,\n",
    "    }\n",
    "    exec(compile(function_block, str(path), \"exec\"), namespace)\n",
    "    return namespace[\"build_filter_dataset\"]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "66ac5c50",
   "metadata": {},
   "source": [
    "## Model definition"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8abe7594",
   "metadata": {},
   "outputs": [],
   "source": [
    "def project_to_simplex(v: torch.Tensor) -> torch.Tensor:\n",
    "    \"\"\"\n",
    "    Euclidean projection onto the simplex\n",
    "        Delta_d = {w in R^d : w_i >= 0, sum_i w_i = 1}.\n",
    "    \"\"\"\n",
    "    original_shape = v.shape\n",
    "    if v.ndim == 1:\n",
    "        v = v.unsqueeze(0)\n",
    "\n",
    "    flat = v.reshape(-1, v.shape[-1])\n",
    "    d = flat.shape[-1]\n",
    "\n",
    "    u, _ = torch.sort(flat, dim=-1, descending=True)\n",
    "    cssv = torch.cumsum(u, dim=-1) - 1.0\n",
    "    j = torch.arange(1, d + 1, device=flat.device, dtype=flat.dtype).view(1, -1)\n",
    "\n",
    "    cond = u - cssv / j > 0\n",
    "    rho = cond.sum(dim=-1) - 1\n",
    "    theta = cssv.gather(1, rho.unsqueeze(1)) / (rho + 1).to(flat.dtype).unsqueeze(1)\n",
    "\n",
    "    w = torch.clamp(flat - theta, min=0.0).reshape(original_shape)\n",
    "    if len(original_shape) == 1:\n",
    "        w = w.squeeze(0)\n",
    "    return w\n",
    "\n",
    "\n",
    "class DemoSimilarityScore(nn.Module):\n",
    "    \"\"\"\n",
    "    Similarity score acting on the demo context windows.\n",
    "\n",
    "    Input:\n",
    "        windows: (B, L, W)\n",
    "\n",
    "    Output:\n",
    "        sim:     (B, L, p_dim)\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, reference_windows: torch.Tensor, p_dim: int):\n",
    "        super().__init__()\n",
    "\n",
    "        if reference_windows.ndim != 2:\n",
    "            raise ValueError(\"reference_windows must have shape (r_dim, W).\")\n",
    "\n",
    "        r_dim, W = reference_windows.shape\n",
    "        self.r_dim = r_dim\n",
    "        self.W = W\n",
    "        self.p_dim = p_dim\n",
    "\n",
    "        self.register_buffer(\n",
    "            \"reference_windows\",\n",
    "            reference_windows.clone().detach(),\n",
    "        )\n",
    "\n",
    "        self.B = nn.Parameter(torch.empty(p_dim, r_dim))\n",
    "        self.b = nn.Parameter(torch.zeros(p_dim))\n",
    "        self.A = nn.Parameter(torch.empty(p_dim, p_dim))\n",
    "        self.a = nn.Parameter(torch.zeros(p_dim))\n",
    "\n",
    "        nn.init.xavier_uniform_(self.B)\n",
    "        nn.init.xavier_uniform_(self.A)\n",
    "\n",
    "    def forward(self, windows: torch.Tensor) -> torch.Tensor:\n",
    "        if windows.ndim != 3:\n",
    "            raise ValueError(\"windows must have shape (B, L, W).\")\n",
    "        if windows.shape[-1] != self.W:\n",
    "            raise ValueError(\n",
    "                f\"Expected window width {self.W}, got {windows.shape[-1]}.\"\n",
    "            )\n",
    "\n",
    "        Bsz, L, W = windows.shape\n",
    "        flat = windows.reshape(Bsz * L, W)\n",
    "        dist = torch.cdist(flat, self.reference_windows)\n",
    "        dist = dist.reshape(Bsz, L, self.r_dim)\n",
    "\n",
    "        h = F.linear(dist, self.B, self.b)\n",
    "        h = F.relu(h)\n",
    "        h = F.linear(h, self.A, self.a)\n",
    "\n",
    "        return torch.softmax(h, dim=-1)\n",
    "\n",
    "\n",
    "class DemoPositionalEncoding(nn.Module):\n",
    "    \"\"\"\n",
    "    Coarse-grid positional encoding.\n",
    "\n",
    "    If the full sequence has length `max_L` and the coarse stride is\n",
    "    `coarse_step`, then the query locations are\n",
    "        0, coarse_step, 2*coarse_step, ...\n",
    "    and their number is ceil(max_L / coarse_step).\n",
    "\n",
    "    This implementation supports evaluating on any shorter prefix length\n",
    "    `L_in <= max_L`, which is useful when the test split is truncated.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, max_L: int, p_dim: int, coarse_step: int):\n",
    "        super().__init__()\n",
    "\n",
    "        if coarse_step <= 0:\n",
    "            raise ValueError(\"coarse_step must be a positive integer.\")\n",
    "\n",
    "        self.max_L = max_L\n",
    "        self.p_dim = p_dim\n",
    "        self.coarse_step = coarse_step\n",
    "\n",
    "        coarse_idx = torch.arange(0, max_L, coarse_step)\n",
    "        self.register_buffer(\"coarse_idx\", coarse_idx)\n",
    "\n",
    "        self.q_dim = coarse_idx.numel()\n",
    "\n",
    "        self.U = nn.Parameter(torch.empty(p_dim, self.q_dim))\n",
    "        self.V = nn.Parameter(torch.zeros(p_dim, 1))\n",
    "\n",
    "        nn.init.xavier_uniform_(self.U)\n",
    "\n",
    "    def forward(self, current_y: torch.Tensor) -> torch.Tensor:\n",
    "        \"\"\"\n",
    "        Parameters\n",
    "        ----------\n",
    "        current_y : Tensor, shape (B, L_in)\n",
    "\n",
    "        Returns\n",
    "        -------\n",
    "        post : Tensor, shape (B, L_in, p_dim, 1)\n",
    "        \"\"\"\n",
    "        if current_y.ndim != 2:\n",
    "            raise ValueError(\"current_y must have shape (B, L_in).\")\n",
    "\n",
    "        Bsz, L_in = current_y.shape\n",
    "        device = current_y.device\n",
    "        dtype = current_y.dtype\n",
    "\n",
    "        valid_mask = self.coarse_idx < L_in\n",
    "        coarse_idx_valid = self.coarse_idx[valid_mask]\n",
    "        Q_valid = coarse_idx_valid.numel()\n",
    "\n",
    "        masked = current_y.new_zeros(Bsz, L_in, self.q_dim)\n",
    "\n",
    "        if Q_valid > 0:\n",
    "            coarse_vals = current_y[:, coarse_idx_valid]  # (B, Q_valid)\n",
    "            time_ids = torch.arange(L_in, device=device)\n",
    "            visible = (\n",
    "                coarse_idx_valid.view(1, Q_valid) <= time_ids.view(L_in, 1)\n",
    "            ).to(dtype)\n",
    "\n",
    "            masked[:, :, valid_mask] = (\n",
    "                coarse_vals.unsqueeze(1) * visible.unsqueeze(0)\n",
    "            )\n",
    "\n",
    "        post = torch.einsum(\"pq,blq->blp\", self.U, masked)\n",
    "        post = post.unsqueeze(-1) + self.V.view(1, 1, self.p_dim, 1)\n",
    "        return post\n",
    "\n",
    "\n",
    "class DemoPathwiseAttention(nn.Module):\n",
    "    \"\"\"\n",
    "    Demo-aligned pathwise attention.\n",
    "\n",
    "    Input:\n",
    "        seq_inputs: (B, L, 1 + W)\n",
    "                  = (time, context window)\n",
    "\n",
    "    Output:\n",
    "        attn:      (B, L, e_dim + 1)\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(\n",
    "        self,\n",
    "        similarity: DemoSimilarityScore,\n",
    "        positional: DemoPositionalEncoding,\n",
    "        e_dim: int,\n",
    "    ):\n",
    "        super().__init__()\n",
    "\n",
    "        self.similarity = similarity\n",
    "        self.positional = positional\n",
    "        self.p_dim = similarity.p_dim\n",
    "        self.e_dim = e_dim\n",
    "\n",
    "        # Since d_Y = 1 in the demo, vec(...) has dimension p_dim.\n",
    "        self.C = nn.Parameter(torch.empty(e_dim, self.p_dim))\n",
    "        nn.init.xavier_uniform_(self.C)\n",
    "\n",
    "    def forward(self, seq_inputs: torch.Tensor) -> torch.Tensor:\n",
    "        if seq_inputs.ndim != 3:\n",
    "            raise ValueError(\"seq_inputs must have shape (B, L, 1+W).\")\n",
    "\n",
    "        t = seq_inputs[..., :1]\n",
    "        windows = seq_inputs[..., 1:]\n",
    "\n",
    "        sim = self.similarity(windows)\n",
    "        current_y = windows[..., -1]\n",
    "        post = self.positional(current_y)\n",
    "\n",
    "        fused = sim.unsqueeze(-1) * post\n",
    "        fused = fused.squeeze(-1)\n",
    "\n",
    "        feat = F.linear(fused, self.C)\n",
    "        return torch.cat([t, feat], dim=-1)\n",
    "\n",
    "\n",
    "class MLPTrunk(nn.Module):\n",
    "    def __init__(self, in_dim: int, hidden_dims: List[int], out_dim: int):\n",
    "        super().__init__()\n",
    "\n",
    "        dims = [in_dim] + hidden_dims + [out_dim]\n",
    "        layers = []\n",
    "        for i in range(len(dims) - 1):\n",
    "            layers.append(nn.Linear(dims[i], dims[i + 1]))\n",
    "            if i < len(dims) - 2:\n",
    "                layers.append(nn.ReLU())\n",
    "        self.net = nn.Sequential(*layers)\n",
    "\n",
    "    def forward(self, x: torch.Tensor) -> torch.Tensor:\n",
    "        return self.net(x)\n",
    "\n",
    "\n",
    "class ScalarGeometricAttention(nn.Module):\n",
    "    \"\"\"\n",
    "    Geometric attention specialized to the scalar Gaussian target\n",
    "        (mu_m, Sigma_m).\n",
    "\n",
    "    The output variance is a convex combination of nonnegative atoms A_n^2.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, d_dim: int):\n",
    "        super().__init__()\n",
    "        self.d_dim = d_dim\n",
    "\n",
    "        self.m = nn.Parameter(torch.zeros(d_dim))\n",
    "        self.A = nn.Parameter(torch.empty(d_dim))\n",
    "\n",
    "        nn.init.normal_(self.A, mean=0.0, std=0.5)\n",
    "\n",
    "    def forward(self, v: torch.Tensor) -> dict:\n",
    "        weights = project_to_simplex(v)\n",
    "        mean = torch.einsum(\"bld,d->bl\", weights, self.m)\n",
    "        variance_atoms = self.A.square()\n",
    "        variance = torch.einsum(\"bld,d->bl\", weights, variance_atoms)\n",
    "\n",
    "        return {\n",
    "            \"weights\": weights,\n",
    "            \"mean\": mean,\n",
    "            \"variance\": variance,\n",
    "            \"targets\": torch.stack([mean, variance], dim=-1),\n",
    "        }\n",
    "\n",
    "\n",
    "class DemoAlignedFilterformer(nn.Module):\n",
    "    \"\"\"\n",
    "    Filterformer aligned to `Demo_Datagenerator.ipynb`.\n",
    "\n",
    "    Input:\n",
    "        seq_inputs with shape (B, L, 1 + W),\n",
    "        where the first channel is time and the remaining W channels are\n",
    "        the chronological context window.\n",
    "\n",
    "    Output:\n",
    "        predicted (mu_m, Sigma_m) at each time index m.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(\n",
    "        self,\n",
    "        reference_windows: torch.Tensor,\n",
    "        max_L: int,\n",
    "        p_dim: int = 16,\n",
    "        e_dim: int = 32,\n",
    "        d_dim: int = 16,\n",
    "        coarse_step: int = 4,\n",
    "        hidden_dims: Optional[List[int]] = None,\n",
    "    ):\n",
    "        super().__init__()\n",
    "\n",
    "        if hidden_dims is None:\n",
    "            hidden_dims = [64, 64]\n",
    "\n",
    "        self.similarity = DemoSimilarityScore(\n",
    "            reference_windows=reference_windows,\n",
    "            p_dim=p_dim,\n",
    "        )\n",
    "        self.positional = DemoPositionalEncoding(\n",
    "            max_L=max_L,\n",
    "            p_dim=p_dim,\n",
    "            coarse_step=coarse_step,\n",
    "        )\n",
    "        self.path_attention = DemoPathwiseAttention(\n",
    "            similarity=self.similarity,\n",
    "            positional=self.positional,\n",
    "            e_dim=e_dim,\n",
    "        )\n",
    "        self.trunk = MLPTrunk(\n",
    "            in_dim=e_dim + 1,\n",
    "            hidden_dims=hidden_dims,\n",
    "            out_dim=d_dim,\n",
    "        )\n",
    "        self.geometric_attention = ScalarGeometricAttention(d_dim=d_dim)\n",
    "\n",
    "    def forward(self, seq_inputs: torch.Tensor) -> dict:\n",
    "        attn_features = self.path_attention(seq_inputs)\n",
    "        trunk_output = self.trunk(attn_features)\n",
    "        geo = self.geometric_attention(trunk_output)\n",
    "\n",
    "        return {\n",
    "            \"attn_features\": attn_features,\n",
    "            \"trunk_output\": trunk_output,\n",
    "            **geo,\n",
    "        }"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ec9a1820",
   "metadata": {},
   "source": [
    "## Training and evaluation helpers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "830987bd",
   "metadata": {},
   "outputs": [],
   "source": [
    "def evaluate_filterformer(model, loader, device):\n",
    "    model.eval()\n",
    "\n",
    "    total_loss = 0.0\n",
    "    total_mu_loss = 0.0\n",
    "    total_sigma_loss = 0.0\n",
    "    total_items = 0\n",
    "\n",
    "    with torch.no_grad():\n",
    "        for seq_inputs, seq_targets in loader:\n",
    "            seq_inputs = seq_inputs.to(device)\n",
    "            seq_targets = seq_targets.to(device)\n",
    "\n",
    "            pred = model(seq_inputs)[\"targets\"]\n",
    "\n",
    "            loss = F.mse_loss(pred, seq_targets, reduction=\"sum\")\n",
    "            mu_loss = F.mse_loss(pred[..., 0], seq_targets[..., 0], reduction=\"sum\")\n",
    "            sigma_loss = F.mse_loss(pred[..., 1], seq_targets[..., 1], reduction=\"sum\")\n",
    "\n",
    "            total_loss += loss.item()\n",
    "            total_mu_loss += mu_loss.item()\n",
    "            total_sigma_loss += sigma_loss.item()\n",
    "            total_items += seq_targets.numel()\n",
    "\n",
    "    denom = max(total_items, 1)\n",
    "    denom_scalar = max(total_items // 2, 1)\n",
    "\n",
    "    return {\n",
    "        \"mse_total\": total_loss / denom,\n",
    "        \"mse_mu\": total_mu_loss / denom_scalar,\n",
    "        \"mse_sigma\": total_sigma_loss / denom_scalar,\n",
    "    }\n",
    "\n",
    "\n",
    "def train_filterformer(\n",
    "    model,\n",
    "    train_loader,\n",
    "    test_loader,\n",
    "    *,\n",
    "    device,\n",
    "    epochs: int = 30,\n",
    "    lr: float = 1e-3,\n",
    "    weight_decay: float = 1e-5,\n",
    "    print_every: int = 5,\n",
    "):\n",
    "    optimizer = torch.optim.Adam(\n",
    "        model.parameters(),\n",
    "        lr=lr,\n",
    "        weight_decay=weight_decay,\n",
    "    )\n",
    "\n",
    "    history = {\n",
    "        \"train_mse_total\": [],\n",
    "        \"train_mse_mu\": [],\n",
    "        \"train_mse_sigma\": [],\n",
    "        \"test_mse_total\": [],\n",
    "        \"test_mse_mu\": [],\n",
    "        \"test_mse_sigma\": [],\n",
    "        \"epoch_time_sec\": [],\n",
    "    }\n",
    "\n",
    "    train_start = time.perf_counter()\n",
    "\n",
    "    for epoch in range(1, epochs + 1):\n",
    "        epoch_start = time.perf_counter()\n",
    "        model.train()\n",
    "\n",
    "        for seq_inputs, seq_targets in train_loader:\n",
    "            seq_inputs = seq_inputs.to(device)\n",
    "            seq_targets = seq_targets.to(device)\n",
    "\n",
    "            pred = model(seq_inputs)[\"targets\"]\n",
    "            loss = F.mse_loss(pred, seq_targets)\n",
    "\n",
    "            optimizer.zero_grad()\n",
    "            loss.backward()\n",
    "            optimizer.step()\n",
    "\n",
    "        epoch_time = time.perf_counter() - epoch_start\n",
    "\n",
    "        train_metrics = evaluate_filterformer(model, train_loader, device)\n",
    "        test_metrics = evaluate_filterformer(model, test_loader, device)\n",
    "\n",
    "        history[\"train_mse_total\"].append(train_metrics[\"mse_total\"])\n",
    "        history[\"train_mse_mu\"].append(train_metrics[\"mse_mu\"])\n",
    "        history[\"train_mse_sigma\"].append(train_metrics[\"mse_sigma\"])\n",
    "        history[\"test_mse_total\"].append(test_metrics[\"mse_total\"])\n",
    "        history[\"test_mse_mu\"].append(test_metrics[\"mse_mu\"])\n",
    "        history[\"test_mse_sigma\"].append(test_metrics[\"mse_sigma\"])\n",
    "        history[\"epoch_time_sec\"].append(epoch_time)\n",
    "\n",
    "        if epoch == 1 or epoch % print_every == 0 or epoch == epochs:\n",
    "            print(\n",
    "                f\"Epoch {epoch:03d} | \"\n",
    "                f\"train total {train_metrics['mse_total']:.6f} | \"\n",
    "                f\"test total {test_metrics['mse_total']:.6f} | \"\n",
    "                f\"test mu {test_metrics['mse_mu']:.6f} | \"\n",
    "                f\"test Sigma {test_metrics['mse_sigma']:.6f} | \"\n",
    "                f\"epoch time {epoch_time:.2f}s\"\n",
    "            )\n",
    "\n",
    "    total_training_time_sec = time.perf_counter() - train_start\n",
    "    history[\"total_training_time_sec\"] = total_training_time_sec\n",
    "    history[\"avg_epoch_time_sec\"] = (\n",
    "        sum(history[\"epoch_time_sec\"]) / max(len(history[\"epoch_time_sec\"]), 1)\n",
    "    )\n",
    "    return history\n",
    "\n",
    "\n",
    "def plot_training_history(history):\n",
    "    epochs = range(1, len(history[\"train_mse_total\"]) + 1)\n",
    "\n",
    "    fig, axes = plt.subplots(1, 4, figsize=(18, 4))\n",
    "\n",
    "    axes[0].plot(epochs, history[\"train_mse_total\"], label=\"train\")\n",
    "    axes[0].plot(epochs, history[\"test_mse_total\"], label=\"test\")\n",
    "    axes[0].set_title(\"Total MSE\")\n",
    "    axes[0].set_xlabel(\"Epoch\")\n",
    "    axes[0].legend()\n",
    "\n",
    "    axes[1].plot(epochs, history[\"train_mse_mu\"], label=\"train\")\n",
    "    axes[1].plot(epochs, history[\"test_mse_mu\"], label=\"test\")\n",
    "    axes[1].set_title(\"Mean MSE\")\n",
    "    axes[1].set_xlabel(\"Epoch\")\n",
    "    axes[1].legend()\n",
    "\n",
    "    axes[2].plot(epochs, history[\"train_mse_sigma\"], label=\"train\")\n",
    "    axes[2].plot(epochs, history[\"test_mse_sigma\"], label=\"test\")\n",
    "    axes[2].set_title(\"Variance MSE\")\n",
    "    axes[2].set_xlabel(\"Epoch\")\n",
    "    axes[2].legend()\n",
    "\n",
    "    axes[3].plot(epochs, history[\"epoch_time_sec\"])\n",
    "    axes[3].set_title(\"Epoch time (sec)\")\n",
    "    axes[3].set_xlabel(\"Epoch\")\n",
    "\n",
    "    plt.tight_layout()\n",
    "    plt.show()\n",
    "\n",
    "    return fig\n",
    "\n",
    "\n",
    "def gaussian_w2_distance_scalar(\n",
    "    mu_true: torch.Tensor,\n",
    "    var_true: torch.Tensor,\n",
    "    mu_pred: torch.Tensor,\n",
    "    var_pred: torch.Tensor,\n",
    "    eps: float = 1e-12,\n",
    ") -> torch.Tensor:\n",
    "    \"\"\"\n",
    "    Closed-form W2 distance between 1D Gaussian marginals.\n",
    "    \"\"\"\n",
    "    var_true = torch.clamp(var_true, min=eps)\n",
    "    var_pred = torch.clamp(var_pred, min=eps)\n",
    "\n",
    "    w2_sq = (\n",
    "        (mu_true - mu_pred).square()\n",
    "        + var_true\n",
    "        + var_pred\n",
    "        - 2.0 * torch.sqrt(var_true * var_pred)\n",
    "    )\n",
    "    w2_sq = torch.clamp(w2_sq, min=0.0)\n",
    "    return torch.sqrt(w2_sq)\n",
    "\n",
    "\n",
    "def compute_filterformer_trajectory_stats(\n",
    "    model,\n",
    "    seq_inputs,\n",
    "    seq_targets,\n",
    "    device,\n",
    "    n_samples: Optional[int] = None,\n",
    "):\n",
    "    \"\"\"\n",
    "    Compute per-time trajectory statistics for:\n",
    "    - true/predicted conditional mean\n",
    "    - true/predicted conditional variance\n",
    "    - scalar-Gaussian W2 distance between target and prediction\n",
    "    \"\"\"\n",
    "    model.eval()\n",
    "\n",
    "    if n_samples is None:\n",
    "        n_samples = seq_inputs.shape[0]\n",
    "    n_samples = min(n_samples, seq_inputs.shape[0])\n",
    "\n",
    "    with torch.no_grad():\n",
    "        pred = model(seq_inputs[:n_samples].to(device))[\"targets\"].cpu()\n",
    "\n",
    "    true = seq_targets[:n_samples].cpu()\n",
    "    t = seq_inputs[0, :, 0].cpu()\n",
    "\n",
    "    true_mu = true[..., 0]\n",
    "    pred_mu = pred[..., 0]\n",
    "    true_sigma = true[..., 1]\n",
    "    pred_sigma = pred[..., 1]\n",
    "\n",
    "    w2 = gaussian_w2_distance_scalar(\n",
    "        mu_true=true_mu,\n",
    "        var_true=true_sigma,\n",
    "        mu_pred=pred_mu,\n",
    "        var_pred=pred_sigma,\n",
    "    )\n",
    "\n",
    "    stats = {\n",
    "        \"t\": t,\n",
    "        \"n_samples\": int(n_samples),\n",
    "        \"true_mu_mean_t\": true_mu.mean(dim=0),\n",
    "        \"true_mu_std_t\": true_mu.std(dim=0, unbiased=False),\n",
    "        \"pred_mu_mean_t\": pred_mu.mean(dim=0),\n",
    "        \"pred_mu_std_t\": pred_mu.std(dim=0, unbiased=False),\n",
    "        \"true_sigma_mean_t\": true_sigma.mean(dim=0),\n",
    "        \"true_sigma_std_t\": true_sigma.std(dim=0, unbiased=False),\n",
    "        \"pred_sigma_mean_t\": pred_sigma.mean(dim=0),\n",
    "        \"pred_sigma_std_t\": pred_sigma.std(dim=0, unbiased=False),\n",
    "        \"w2_mean_t\": w2.mean(dim=0),\n",
    "        \"w2_std_t\": w2.std(dim=0, unbiased=False),\n",
    "    }\n",
    "\n",
    "    stats.update(\n",
    "        {\n",
    "            \"overall_true_mu_mean\": true_mu.mean().item(),\n",
    "            \"overall_true_mu_std\": true_mu.std(unbiased=False).item(),\n",
    "            \"overall_pred_mu_mean\": pred_mu.mean().item(),\n",
    "            \"overall_pred_mu_std\": pred_mu.std(unbiased=False).item(),\n",
    "            \"overall_true_sigma_mean\": true_sigma.mean().item(),\n",
    "            \"overall_true_sigma_std\": true_sigma.std(unbiased=False).item(),\n",
    "            \"overall_pred_sigma_mean\": pred_sigma.mean().item(),\n",
    "            \"overall_pred_sigma_std\": pred_sigma.std(unbiased=False).item(),\n",
    "            \"overall_w2_mean\": w2.mean().item(),\n",
    "            \"overall_w2_std\": w2.std(unbiased=False).item(),\n",
    "            \"trajectory_true_mu_mean_avg\": stats[\"true_mu_mean_t\"].mean().item(),\n",
    "            \"trajectory_true_mu_mean_std_over_time\": stats[\"true_mu_mean_t\"].std(unbiased=False).item(),\n",
    "            \"trajectory_pred_mu_mean_avg\": stats[\"pred_mu_mean_t\"].mean().item(),\n",
    "            \"trajectory_pred_mu_mean_std_over_time\": stats[\"pred_mu_mean_t\"].std(unbiased=False).item(),\n",
    "            \"trajectory_true_sigma_mean_avg\": stats[\"true_sigma_mean_t\"].mean().item(),\n",
    "            \"trajectory_true_sigma_mean_std_over_time\": stats[\"true_sigma_mean_t\"].std(unbiased=False).item(),\n",
    "            \"trajectory_pred_sigma_mean_avg\": stats[\"pred_sigma_mean_t\"].mean().item(),\n",
    "            \"trajectory_pred_sigma_mean_std_over_time\": stats[\"pred_sigma_mean_t\"].std(unbiased=False).item(),\n",
    "            \"trajectory_w2_mean_avg\": stats[\"w2_mean_t\"].mean().item(),\n",
    "            \"trajectory_w2_mean_std_over_time\": stats[\"w2_mean_t\"].std(unbiased=False).item(),\n",
    "        }\n",
    "    )\n",
    "    return stats\n",
    "\n",
    "\n",
    "def print_filterformer_trajectory_stats(stats, prefix: str = \"Test\"):\n",
    "    print(f\"{prefix} trajectory statistics ({stats['n_samples']} samples):\")\n",
    "    print(\n",
    "        f\"  True mean:      {stats['overall_true_mu_mean']:.6f} +/- {stats['overall_true_mu_std']:.6f}\"\n",
    "    )\n",
    "    print(\n",
    "        f\"  Pred mean:      {stats['overall_pred_mu_mean']:.6f} +/- {stats['overall_pred_mu_std']:.6f}\"\n",
    "    )\n",
    "    print(\n",
    "        f\"  True variance:  {stats['overall_true_sigma_mean']:.6f} +/- {stats['overall_true_sigma_std']:.6f}\"\n",
    "    )\n",
    "    print(\n",
    "        f\"  Pred variance:  {stats['overall_pred_sigma_mean']:.6f} +/- {stats['overall_pred_sigma_std']:.6f}\"\n",
    "    )\n",
    "    print(\n",
    "        f\"  W2 distance:    {stats['overall_w2_mean']:.6f} +/- {stats['overall_w2_std']:.6f}\"\n",
    "    )\n",
    "    print()\n",
    "    print(\"  Time-averaged trajectory summaries:\")\n",
    "    print(\n",
    "        f\"    True mean trajectory:     {stats['trajectory_true_mu_mean_avg']:.6f} +/- \"\n",
    "        f\"{stats['trajectory_true_mu_mean_std_over_time']:.6f}\"\n",
    "    )\n",
    "    print(\n",
    "        f\"    Pred mean trajectory:     {stats['trajectory_pred_mu_mean_avg']:.6f} +/- \"\n",
    "        f\"{stats['trajectory_pred_mu_mean_std_over_time']:.6f}\"\n",
    "    )\n",
    "    print(\n",
    "        f\"    True variance trajectory: {stats['trajectory_true_sigma_mean_avg']:.6f} +/- \"\n",
    "        f\"{stats['trajectory_true_sigma_mean_std_over_time']:.6f}\"\n",
    "    )\n",
    "    print(\n",
    "        f\"    Pred variance trajectory: {stats['trajectory_pred_sigma_mean_avg']:.6f} +/- \"\n",
    "        f\"{stats['trajectory_pred_sigma_mean_std_over_time']:.6f}\"\n",
    "    )\n",
    "    print(\n",
    "        f\"    W2 trajectory:            {stats['trajectory_w2_mean_avg']:.6f} +/- \"\n",
    "        f\"{stats['trajectory_w2_mean_std_over_time']:.6f}\"\n",
    "    )\n",
    "\n",
    "\n",
    "def make_filterformer_summary_dataframe(\n",
    "    history,\n",
    "    train_metrics,\n",
    "    test_metrics,\n",
    "    test_traj_stats,\n",
    "    model_name: str = \"FilterFormer\",\n",
    "):\n",
    "    return pd.DataFrame(\n",
    "        [\n",
    "            {\n",
    "                \"model\": model_name,\n",
    "                \"train_mse_total\": train_metrics[\"mse_total\"],\n",
    "                \"train_mse_mu\": train_metrics[\"mse_mu\"],\n",
    "                \"train_mse_sigma\": train_metrics[\"mse_sigma\"],\n",
    "                \"test_mse_total\": test_metrics[\"mse_total\"],\n",
    "                \"test_mse_mu\": test_metrics[\"mse_mu\"],\n",
    "                \"test_mse_sigma\": test_metrics[\"mse_sigma\"],\n",
    "                \"true_mean_avg\": test_traj_stats[\"trajectory_true_mu_mean_avg\"],\n",
    "                \"true_mean_std_over_time\": test_traj_stats[\"trajectory_true_mu_mean_std_over_time\"],\n",
    "                \"pred_mean_avg\": test_traj_stats[\"trajectory_pred_mu_mean_avg\"],\n",
    "                \"pred_mean_std_over_time\": test_traj_stats[\"trajectory_pred_mu_mean_std_over_time\"],\n",
    "                \"true_sigma_avg\": test_traj_stats[\"trajectory_true_sigma_mean_avg\"],\n",
    "                \"true_sigma_std_over_time\": test_traj_stats[\"trajectory_true_sigma_mean_std_over_time\"],\n",
    "                \"pred_sigma_avg\": test_traj_stats[\"trajectory_pred_sigma_mean_avg\"],\n",
    "                \"pred_sigma_std_over_time\": test_traj_stats[\"trajectory_pred_sigma_mean_std_over_time\"],\n",
    "                \"w2_avg\": test_traj_stats[\"trajectory_w2_mean_avg\"],\n",
    "                \"w2_std_over_time\": test_traj_stats[\"trajectory_w2_mean_std_over_time\"],\n",
    "                \"training_time_sec\": history.get(\"total_training_time_sec\", float(\"nan\")),\n",
    "                \"avg_epoch_time_sec\": history.get(\"avg_epoch_time_sec\", float(\"nan\")),\n",
    "                \"epochs\": len(history.get(\"train_mse_total\", [])),\n",
    "                \"n_eval_samples\": test_traj_stats[\"n_samples\"],\n",
    "            }\n",
    "        ]\n",
    "    )\n",
    "\n",
    "\n",
    "def make_filterformer_trajectory_dataframe(stats):\n",
    "    return pd.DataFrame(\n",
    "        {\n",
    "            \"t\": stats[\"t\"].numpy(),\n",
    "            \"true_mu_mean\": stats[\"true_mu_mean_t\"].numpy(),\n",
    "            \"true_mu_std\": stats[\"true_mu_std_t\"].numpy(),\n",
    "            \"pred_mu_mean\": stats[\"pred_mu_mean_t\"].numpy(),\n",
    "            \"pred_mu_std\": stats[\"pred_mu_std_t\"].numpy(),\n",
    "            \"true_sigma_mean\": stats[\"true_sigma_mean_t\"].numpy(),\n",
    "            \"true_sigma_std\": stats[\"true_sigma_std_t\"].numpy(),\n",
    "            \"pred_sigma_mean\": stats[\"pred_sigma_mean_t\"].numpy(),\n",
    "            \"pred_sigma_std\": stats[\"pred_sigma_std_t\"].numpy(),\n",
    "            \"w2_mean\": stats[\"w2_mean_t\"].numpy(),\n",
    "            \"w2_std\": stats[\"w2_std_t\"].numpy(),\n",
    "        }\n",
    "    )\n",
    "\n",
    "\n",
    "def plot_average_trajectory_predictions(\n",
    "    model,\n",
    "    seq_inputs,\n",
    "    seq_targets,\n",
    "    device,\n",
    "    n_samples: Optional[int] = None,\n",
    "):\n",
    "    \"\"\"\n",
    "    Plot sample-average conditional mean, variance, and Gaussian W2 trajectories,\n",
    "    each with +/- 1 std and +/- 2 std bands.\n",
    "    \"\"\"\n",
    "    stats = compute_filterformer_trajectory_stats(\n",
    "        model,\n",
    "        seq_inputs,\n",
    "        seq_targets,\n",
    "        device=device,\n",
    "        n_samples=n_samples,\n",
    "    )\n",
    "\n",
    "    t = stats[\"t\"]\n",
    "\n",
    "    fig, axes = plt.subplots(1, 3, figsize=(16, 4.8))\n",
    "#     fig.suptitle(\"Average trajectory diagnostics\", fontsize=16, y=1.03)\n",
    "\n",
    "    # Conditional mean\n",
    "    ax = axes[0]\n",
    "    true_mean = stats[\"true_mu_mean_t\"]\n",
    "    true_std = stats[\"true_mu_std_t\"]\n",
    "    pred_mean = stats[\"pred_mu_mean_t\"]\n",
    "    pred_std = stats[\"pred_mu_std_t\"]\n",
    "\n",
    "    ax.fill_between(\n",
    "        t,\n",
    "        true_mean - 2.0 * true_std,\n",
    "        true_mean + 2.0 * true_std,\n",
    "        color=\"#dbeafe\",\n",
    "        alpha=0.18,\n",
    "        label=\"true ±2 std\",\n",
    "    )\n",
    "    ax.fill_between(\n",
    "        t,\n",
    "        true_mean - true_std,\n",
    "        true_mean + true_std,\n",
    "        color=\"#93c5fd\",\n",
    "        alpha=0.35,\n",
    "        label=\"true ±1 std\",\n",
    "    )\n",
    "    ax.fill_between(\n",
    "        t,\n",
    "        pred_mean - 2.0 * pred_std,\n",
    "        pred_mean + 2.0 * pred_std,\n",
    "        color=\"#fde68a\",\n",
    "        alpha=0.12,\n",
    "        label=\"pred ±2 std\",\n",
    "    )\n",
    "    ax.fill_between(\n",
    "        t,\n",
    "        pred_mean - pred_std,\n",
    "        pred_mean + pred_std,\n",
    "        color=\"#fcd34d\",\n",
    "        alpha=0.22,\n",
    "        label=\"pred ±1 std\",\n",
    "    )\n",
    "    ax.plot(t, true_mean, linewidth=2.0, label=\"true mean\")\n",
    "    ax.plot(t, pred_mean, \"--\", linewidth=2.0, label=\"pred mean\")\n",
    "    ax.set_title(f\"Average conditional mean ({stats['n_samples']} samples)\")\n",
    "    ax.set_xlabel(\"t\")\n",
    "    ax.set_ylabel(\"mu\")\n",
    "\n",
    "    # Conditional variance\n",
    "    ax = axes[1]\n",
    "    true_mean = stats[\"true_sigma_mean_t\"]\n",
    "    true_std = stats[\"true_sigma_std_t\"]\n",
    "    pred_mean = stats[\"pred_sigma_mean_t\"]\n",
    "    pred_std = stats[\"pred_sigma_std_t\"]\n",
    "\n",
    "    ax.fill_between(\n",
    "        t,\n",
    "        true_mean - 2.0 * true_std,\n",
    "        true_mean + 2.0 * true_std,\n",
    "        color=\"#dbeafe\",\n",
    "        alpha=0.18,\n",
    "        label=\"true ±2 std\",\n",
    "    )\n",
    "    ax.fill_between(\n",
    "        t,\n",
    "        true_mean - true_std,\n",
    "        true_mean + true_std,\n",
    "        color=\"#93c5fd\",\n",
    "        alpha=0.35,\n",
    "        label=\"true ±1 std\",\n",
    "    )\n",
    "    ax.fill_between(\n",
    "        t,\n",
    "        pred_mean - 2.0 * pred_std,\n",
    "        pred_mean + 2.0 * pred_std,\n",
    "        color=\"#fde68a\",\n",
    "        alpha=0.12,\n",
    "        label=\"pred ±2 std\",\n",
    "    )\n",
    "    ax.fill_between(\n",
    "        t,\n",
    "        pred_mean - pred_std,\n",
    "        pred_mean + pred_std,\n",
    "        color=\"#fcd34d\",\n",
    "        alpha=0.22,\n",
    "        label=\"pred ±1 std\",\n",
    "    )\n",
    "    ax.plot(t, true_mean, linewidth=2.0, label=\"true variance\")\n",
    "    ax.plot(t, pred_mean, \"--\", linewidth=2.0, label=\"pred variance\")\n",
    "    ax.set_title(f\"Average conditional variance ({stats['n_samples']} samples)\")\n",
    "    ax.set_xlabel(\"t\")\n",
    "    ax.set_ylabel(\"Sigma\")\n",
    "\n",
    "    # Gaussian W2 trajectory\n",
    "    ax = axes[2]\n",
    "    w2_mean = stats[\"w2_mean_t\"]\n",
    "    w2_std = stats[\"w2_std_t\"]\n",
    "\n",
    "    ax.fill_between(\n",
    "        t,\n",
    "        w2_mean - 2.0 * w2_std,\n",
    "        w2_mean + 2.0 * w2_std,\n",
    "        color=\"#dbeafe\",\n",
    "        alpha=0.16,\n",
    "        label=\"W2 ±2 std\",\n",
    "    )\n",
    "    ax.fill_between(\n",
    "        t,\n",
    "        w2_mean - w2_std,\n",
    "        w2_mean + w2_std,\n",
    "        color=\"#93c5fd\",\n",
    "        alpha=0.32,\n",
    "        label=\"W2 ±1 std\",\n",
    "    )\n",
    "    ax.plot(t, w2_mean, linewidth=2.0, label=\"W2 mean\")\n",
    "    ax.set_title(f\"Gaussian Wasserstein distance ({stats['n_samples']} samples)\")\n",
    "    ax.set_xlabel(\"t\")\n",
    "    ax.set_ylabel(\"W2\")\n",
    "\n",
    "    handles, labels = axes[0].get_legend_handles_labels()\n",
    "    handles2, labels2 = axes[2].get_legend_handles_labels()\n",
    "    fig.legend(\n",
    "        handles + handles2,\n",
    "        labels + labels2,\n",
    "        loc=\"upper center\",\n",
    "        bbox_to_anchor=(0.5, 1.03),\n",
    "        ncol=4,\n",
    "        frameon=False,\n",
    "    )\n",
    "\n",
    "    fig.tight_layout(rect=(0, 0, 1, 0.88))\n",
    "    stats[\"fig\"] = fig\n",
    "\n",
    "    return stats, fig"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ac21ee9d",
   "metadata": {},
   "source": [
    "#### Error Metrics Helperfunctions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "04534424",
   "metadata": {},
   "outputs": [],
   "source": [
    "def gaussian_w2_scalar_np(mu_true, sigma_true, mu_pred, sigma_pred, eps=1e-12):\n",
    "    sigma_true = np.clip(sigma_true, eps, None)\n",
    "    sigma_pred = np.clip(sigma_pred, eps, None)\n",
    "    w2_sq = (mu_true - mu_pred) ** 2 + sigma_true + sigma_pred - 2.0 * np.sqrt(sigma_true * sigma_pred)\n",
    "    w2_sq = np.clip(w2_sq, 0.0, None)\n",
    "    return np.sqrt(w2_sq)\n",
    "\n",
    "\n",
    "@torch.no_grad()\n",
    "def build_test_metrics_table(\n",
    "    model,\n",
    "    test_seq_inputs,\n",
    "    test_seq_targets,\n",
    "    device,\n",
    "    model_name=\"FilterFormer\",\n",
    "    training_time_seconds=None,\n",
    "):\n",
    "    model.eval()\n",
    "\n",
    "    x = test_seq_inputs.to(device)\n",
    "    y = test_seq_targets.to(device)\n",
    "\n",
    "    out = model(x)\n",
    "    pred = out[\"targets\"]  # shape: (N, L, 2)\n",
    "\n",
    "    pred_np = pred.detach().cpu().numpy()\n",
    "    true_np = y.detach().cpu().numpy()\n",
    "\n",
    "    mu_true = true_np[..., 0]\n",
    "    sigma_true = true_np[..., 1]\n",
    "    mu_pred = pred_np[..., 0]\n",
    "    sigma_pred = pred_np[..., 1]\n",
    "\n",
    "    # Per-sample averages over time\n",
    "    mse_mu_per_sample = ((mu_pred - mu_true) ** 2).mean(axis=1)\n",
    "    mse_sigma_per_sample = ((sigma_pred - sigma_true) ** 2).mean(axis=1)\n",
    "    w2_per_time = gaussian_w2_scalar_np(mu_true, sigma_true, mu_pred, sigma_pred)   # (N, L)\n",
    "    w2_per_sample = w2_per_time.mean(axis=1)\n",
    "\n",
    "    row = {\n",
    "        \"Model\": model_name,\n",
    "        \"mse_mu_mean\": float(mse_mu_per_sample.mean()),\n",
    "        \"mse_mu_std\": float(mse_mu_per_sample.std(ddof=1)),\n",
    "        \"mse_sigma_mean\": float(mse_sigma_per_sample.mean()),\n",
    "        \"mse_sigma_std\": float(mse_sigma_per_sample.std(ddof=1)),\n",
    "        \"W2_mean\": float(w2_per_sample.mean()),\n",
    "        \"W2_std\": float(w2_per_sample.std(ddof=1)),\n",
    "        \"training_time_seconds\": float(training_time_seconds) if training_time_seconds is not None else np.nan,\n",
    "    }\n",
    "\n",
    "    summary_df = pd.DataFrame([row])\n",
    "\n",
    "    pretty_df = pd.DataFrame(\n",
    "        [{\n",
    "            \"Model\": row[\"Model\"],\n",
    "            r\"$\\mathrm{MSE}_{\\mu}$ ($\\pm 1$ std)\": f\"{row['mse_mu_mean']:.6f} $\\\\pm$ {row['mse_mu_std']:.6f}\",\n",
    "            r\"$\\mathrm{MSE}_{\\Sigma}$ ($\\pm 1$ std)\": f\"{row['mse_sigma_mean']:.6f} $\\\\pm$ {row['mse_sigma_std']:.6f}\",\n",
    "            r\"$W_2$ ($\\pm 1$ std)\": f\"{row['W2_mean']:.6f} $\\\\pm$ {row['W2_std']:.6f}\",\n",
    "            \"Training Time (s)\": f\"{row['training_time_seconds']:.2f}\" if np.isfinite(row[\"training_time_seconds\"]) else \"--\",\n",
    "        }]\n",
    "    )\n",
    "\n",
    "    latex_table = pretty_df.to_latex(\n",
    "        index=False,\n",
    "        escape=False,\n",
    "        caption=(\n",
    "            \"Over the test data, we report the average prediction error in the \"\n",
    "            \"conditional mean and conditional covariance, together with the Gaussian \"\n",
    "            \"Wasserstein distance between the true and predicted conditional laws, \"\n",
    "            \"each with one standard deviation.\"\n",
    "        ),\n",
    "        label=\"tab:filterformer_test_metrics\",\n",
    "    )\n",
    "\n",
    "    return summary_df, pretty_df, latex_table"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "65bcf3b2",
   "metadata": {},
   "source": [
    "## Configuration and data loading"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "05cc4276",
   "metadata": {},
   "outputs": [],
   "source": [
    "device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n",
    "print(\"device:\", device)\n",
    "\n",
    "build_filter_dataset = load_build_filter_dataset_from_notebook(\n",
    "    \"Demo_Datagenerator.ipynb\"\n",
    ")\n",
    "\n",
    "config = {\n",
    "    \"N_train\": N_SamplePaths,\n",
    "    \"N_test\": N_testSamples,\n",
    "    \"M\": M_TimesSteps,\n",
    "    \"C\": C_experiment,\n",
    "    \"eta\": eta_experiment,\n",
    "    \"T\": 1.0,\n",
    "    \"a0\": a0_experiment,\n",
    "    \"A0\": A0_experiment,\n",
    "    \"B0\": B0_experiment,\n",
    "    \"alpha\": alpha_experiment,\n",
    "    \"beta\": beta_experiment,\n",
    "    \"mu0\": mu0_experiment,\n",
    "    \"Sigma0\": Sigma0_experiment,\n",
    "    \"x0_std\": x0_std_experiment,\n",
    "    \"y0\": y0_experiment,\n",
    "    \"device\": \"cpu\",\n",
    "    \"seed\": seed,\n",
    "}\n",
    "\n",
    "data = build_filter_dataset(**config)\n",
    "\n",
    "print(\"train seq inputs :\", tuple(data[\"train\"][\"seq_inputs\"].shape))\n",
    "print(\"train seq targets:\", tuple(data[\"train\"][\"seq_targets\"].shape))\n",
    "print(\"test seq inputs  :\", tuple(data[\"test\"][\"seq_inputs\"].shape))\n",
    "print(\"test seq targets :\", tuple(data[\"test\"][\"seq_targets\"].shape))\n",
    "print(\"meta             :\", data[\"meta\"])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "efb9a8d8",
   "metadata": {},
   "source": [
    "## DataLoaders and model instantiation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1e03529b",
   "metadata": {},
   "outputs": [],
   "source": [
    "train_seq_inputs = data[\"train\"][\"seq_inputs\"].float()\n",
    "train_seq_targets = data[\"train\"][\"seq_targets\"].float()\n",
    "test_seq_inputs = data[\"test\"][\"seq_inputs\"].float()\n",
    "test_seq_targets = data[\"test\"][\"seq_targets\"].float()\n",
    "\n",
    "train_dataset = TensorDataset(train_seq_inputs, train_seq_targets)\n",
    "test_dataset = TensorDataset(test_seq_inputs, test_seq_targets)\n",
    "\n",
    "train_loader = DataLoader(train_dataset, batch_size=16, shuffle=True)\n",
    "test_loader = DataLoader(test_dataset, batch_size=16, shuffle=False)\n",
    "\n",
    "# Reference windows are chosen from the training windows only.\n",
    "all_train_windows = train_seq_inputs[..., 1:].reshape(-1, train_seq_inputs.shape[-1] - 1)\n",
    "r_dim = min(64, all_train_windows.shape[0])\n",
    "perm = torch.randperm(all_train_windows.shape[0])[:r_dim]\n",
    "reference_windows = all_train_windows[perm]\n",
    "\n",
    "model = DemoAlignedFilterformer(\n",
    "    reference_windows=reference_windows,\n",
    "    max_L=train_seq_inputs.shape[1],\n",
    "    p_dim=P_DIM,\n",
    "    e_dim=Emb_DIM,\n",
    "    d_dim=P_DIM,\n",
    "    coarse_step=No_SAMPLE_Points,\n",
    "    hidden_dims=[Widths] * Depth,\n",
    "    ## Network Dimensions\n",
    ").to(device)\n",
    "\n",
    "num_params = sum(p.numel() for p in model.parameters() if p.requires_grad)\n",
    "print(\"trainable parameters:\", num_params)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "da955be3",
   "metadata": {},
   "source": [
    "## Train the model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b3d43db1",
   "metadata": {},
   "outputs": [],
   "source": [
    "history = train_filterformer(\n",
    "    model,\n",
    "    train_loader,\n",
    "    test_loader,\n",
    "    device=device,\n",
    "    epochs=50,\n",
    "    lr=1e-3,\n",
    "    weight_decay=1e-5,\n",
    "    print_every=5,\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4e2ff494",
   "metadata": {},
   "source": [
    "## Final evaluation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2f65358f",
   "metadata": {},
   "outputs": [],
   "source": [
    "train_metrics = evaluate_filterformer(model, train_loader, device)\n",
    "test_metrics = evaluate_filterformer(model, test_loader, device)\n",
    "\n",
    "print(\"Final train metrics:\")\n",
    "for key, value in train_metrics.items():\n",
    "    print(f\"  {key}: {value:.6f}\")\n",
    "\n",
    "print(\"\\nFinal test metrics:\")\n",
    "for key, value in test_metrics.items():\n",
    "    print(f\"  {key}: {value:.6f}\")\n",
    "\n",
    "print()\n",
    "print(f\"Total training time: {history['total_training_time_sec']:.2f} sec\")\n",
    "print(f\"Average epoch time:  {history['avg_epoch_time_sec']:.2f} sec\")\n",
    "\n",
    "test_traj_stats = compute_filterformer_trajectory_stats(\n",
    "    model,\n",
    "    test_seq_inputs,\n",
    "    test_seq_targets,\n",
    "    device=device,\n",
    "    n_samples=min(256, test_seq_inputs.shape[0]),\n",
    ")\n",
    "print()\n",
    "print_filterformer_trajectory_stats(test_traj_stats, prefix=\"Test\")\n",
    "\n",
    "summary_df = make_filterformer_summary_dataframe(\n",
    "    history=history,\n",
    "    train_metrics=train_metrics,\n",
    "    test_metrics=test_metrics,\n",
    "    test_traj_stats=test_traj_stats,\n",
    "    model_name=\"FilterFormer\",\n",
    ")\n",
    "\n",
    "trajectory_df = make_filterformer_trajectory_dataframe(test_traj_stats)\n",
    "\n",
    "# print(\"\\nSummary dataframe:\")\n",
    "# display(summary_df.round(6))\n",
    "# print(\"\\nPer-time trajectory dataframe:\")\n",
    "# display(trajectory_df.round(6))\n",
    "# summary_df"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "34f7b1c2",
   "metadata": {},
   "source": [
    "## Diagnostics\n",
    "\n",
    "The plots below show:\n",
    "- training/test MSE history and epoch times\n",
    "- average conditional mean trajectory with $\\pm 1$ std and $\\pm 2$ std bands\n",
    "- average conditional variance trajectory with $\\pm 1$ std and $\\pm 2$ std bands\n",
    "- Gaussian Wasserstein distance over time with $\\pm 1$ std and $\\pm 2$ std bands\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8e9d29ad",
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_training_history(history)\n",
    "_ = plot_average_trajectory_predictions(\n",
    "    model,\n",
    "    test_seq_inputs,\n",
    "    test_seq_targets,\n",
    "    device=device,\n",
    "    n_samples=min(200, test_seq_inputs.shape[0]),\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a3784bda",
   "metadata": {},
   "source": [
    "## Summary"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "67fc8847",
   "metadata": {},
   "outputs": [],
   "source": [
    "summary_df, pretty_df, latex_table = build_test_metrics_table(\n",
    "    model=model,\n",
    "    test_seq_inputs=test_seq_inputs,\n",
    "    test_seq_targets=test_seq_targets,\n",
    "    device=device,\n",
    "    model_name=\"FilterFormer\",\n",
    "    training_time_seconds=history.get(\"total_training_time_sec\", float(\"nan\")),\n",
    ")\n",
    "\n",
    "display(summary_df)\n",
    "display(pretty_df)\n",
    "print(latex_table)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "52cc7760",
   "metadata": {},
   "source": [
    "# Kalman Benchmarks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e9a0ec9b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def build_test_metrics_table_from_predictions(\n",
    "    pred_targets,\n",
    "    test_seq_targets,\n",
    "    *,\n",
    "    model_name=\"Benchmark\",\n",
    "    training_time_seconds=None,\n",
    "):\n",
    "    \"\"\"\n",
    "    Same test metrics as `build_test_metrics_table`, but for externally\n",
    "    supplied predictions of shape (N, L, 2).\n",
    "    \"\"\"\n",
    "    pred_np = np.asarray(pred_targets, dtype=float)\n",
    "    true_np = test_seq_targets.detach().cpu().numpy()\n",
    "\n",
    "    mu_true = true_np[..., 0]\n",
    "    sigma_true = true_np[..., 1]\n",
    "    mu_pred = pred_np[..., 0]\n",
    "    sigma_pred = pred_np[..., 1]\n",
    "\n",
    "    mse_mu_per_sample = ((mu_pred - mu_true) ** 2).mean(axis=1)\n",
    "    mse_sigma_per_sample = ((sigma_pred - sigma_true) ** 2).mean(axis=1)\n",
    "    w2_per_time = gaussian_w2_scalar_np(mu_true, sigma_true, mu_pred, sigma_pred)\n",
    "    w2_per_sample = w2_per_time.mean(axis=1)\n",
    "\n",
    "    row = {\n",
    "        \"Model\": model_name,\n",
    "        \"mse_mu_mean\": float(mse_mu_per_sample.mean()),\n",
    "        \"mse_mu_std\": float(mse_mu_per_sample.std(ddof=1)),\n",
    "        \"mse_sigma_mean\": float(mse_sigma_per_sample.mean()),\n",
    "        \"mse_sigma_std\": float(mse_sigma_per_sample.std(ddof=1)),\n",
    "        \"W2_mean\": float(w2_per_sample.mean()),\n",
    "        \"W2_std\": float(w2_per_sample.std(ddof=1)),\n",
    "        \"training_time_seconds\": float(training_time_seconds) if training_time_seconds is not None else np.nan,\n",
    "    }\n",
    "\n",
    "    summary_df_local = pd.DataFrame([row])\n",
    "    pretty_df_local = pd.DataFrame(\n",
    "        [{\n",
    "            \"Model\": row[\"Model\"],\n",
    "            r\"$\\mathrm{MSE}_{\\mu}$ ($\\pm 1$ std)\": f\"{row['mse_mu_mean']:.6f} $\\\\pm$ {row['mse_mu_std']:.6f}\",\n",
    "            r\"$\\mathrm{MSE}_{\\Sigma}$ ($\\pm 1$ std)\": f\"{row['mse_sigma_mean']:.6f} $\\\\pm$ {row['mse_sigma_std']:.6f}\",\n",
    "            r\"$W_2$ ($\\pm 1$ std)\": f\"{row['W2_mean']:.6f} $\\\\pm$ {row['W2_std']:.6f}\",\n",
    "            \"Training Time (s)\": f\"{row['training_time_seconds']:.2f}\" if np.isfinite(row[\"training_time_seconds\"]) else \"--\",\n",
    "        }]\n",
    "    )\n",
    "\n",
    "    return summary_df_local, pretty_df_local\n",
    "\n",
    "\n",
    "def posterior_moments_unitobs(\n",
    "    y,\n",
    "    *,\n",
    "    a,\n",
    "    b,\n",
    "    q,\n",
    "    r,\n",
    "    m0,\n",
    "    p0,\n",
    "    min_var: float = 1e-6,\n",
    "):\n",
    "    \"\"\"\n",
    "    Posterior moments for the 1D linear-Gaussian surrogate model\n",
    "        x_0 ~ N(m0, p0)\n",
    "        x_t = a x_{t-1} + b + w_t\n",
    "        y_t = x_t + v_t,\n",
    "    with w_t ~ N(0, q) and v_t ~ N(0, r).\n",
    "    \"\"\"\n",
    "    y = np.asarray(y, dtype=float)\n",
    "    if y.ndim == 1:\n",
    "        y = y[None, :]\n",
    "\n",
    "    _, L = y.shape\n",
    "\n",
    "    q = max(float(q), min_var)\n",
    "    r = max(float(r), min_var)\n",
    "    p0 = max(float(p0), min_var)\n",
    "\n",
    "    precision = np.zeros((L, L), dtype=float)\n",
    "    base_rhs = np.zeros(L, dtype=float)\n",
    "\n",
    "    precision[0, 0] += 1.0 / p0\n",
    "    base_rhs[0] += float(m0) / p0\n",
    "\n",
    "    idx = np.arange(L)\n",
    "    precision[idx, idx] += 1.0 / r\n",
    "\n",
    "    for t in range(1, L):\n",
    "        precision[t, t] += 1.0 / q\n",
    "        precision[t - 1, t - 1] += (float(a) ** 2) / q\n",
    "        off_diag = -float(a) / q\n",
    "        precision[t, t - 1] += off_diag\n",
    "        precision[t - 1, t] += off_diag\n",
    "        base_rhs[t] += float(b) / q\n",
    "        base_rhs[t - 1] += -float(a) * float(b) / q\n",
    "\n",
    "    rhs = base_rhs[None, :] + y / r\n",
    "    smoothed_mean = np.linalg.solve(precision, rhs.T).T\n",
    "    smoothed_cov = np.linalg.inv(precision)\n",
    "\n",
    "    return {\n",
    "        \"smoothed_mean\": smoothed_mean,\n",
    "        \"smoothed_cov\": smoothed_cov,\n",
    "        \"smoothed_var\": np.diag(smoothed_cov),\n",
    "        \"smoothed_lag1_cov\": np.diag(smoothed_cov, k=-1),\n",
    "    }\n",
    "\n",
    "\n",
    "def em_fit_unitobs_kalman(\n",
    "    y,\n",
    "    *,\n",
    "    n_iter: int = 10,\n",
    "    tol: float = 1e-5,\n",
    "    min_var: float = 1e-6,\n",
    "    verbose: bool = True,\n",
    "):\n",
    "    \"\"\"\n",
    "    Fit the surrogate model\n",
    "        x_t = a x_{t-1} + b + w_t\n",
    "        y_t = x_t + v_t\n",
    "    by EM using full observation paths y.\n",
    "    \"\"\"\n",
    "    y = np.asarray(y, dtype=float)\n",
    "    if y.ndim == 1:\n",
    "        y = y[None, :]\n",
    "\n",
    "    N, L = y.shape\n",
    "    y_prev = y[:, :-1].reshape(-1)\n",
    "    y_curr = y[:, 1:].reshape(-1)\n",
    "\n",
    "    denom = float(np.dot(y_prev, y_prev) + 1e-8)\n",
    "    a = float(np.clip(np.dot(y_prev, y_curr) / denom, -0.99, 0.99))\n",
    "    b = float(np.mean(y_curr - a * y_prev))\n",
    "    residual = y_curr - (a * y_prev + b)\n",
    "    residual_var = float(np.var(residual) + 1e-3)\n",
    "\n",
    "    q = max(0.5 * residual_var, min_var)\n",
    "    r = max(0.5 * residual_var, min_var)\n",
    "    m0 = float(np.mean(y[:, 0]))\n",
    "    p0 = max(float(np.var(y[:, 0]) + 1e-3), min_var)\n",
    "\n",
    "    history_local = []\n",
    "    fit_start = time.perf_counter()\n",
    "\n",
    "    for iteration in range(1, n_iter + 1):\n",
    "        iter_start = time.perf_counter()\n",
    "\n",
    "        posterior = posterior_moments_unitobs(\n",
    "            y,\n",
    "            a=a,\n",
    "            b=b,\n",
    "            q=q,\n",
    "            r=r,\n",
    "            m0=m0,\n",
    "            p0=p0,\n",
    "            min_var=min_var,\n",
    "        )\n",
    "\n",
    "        Ex = posterior[\"smoothed_mean\"]\n",
    "        var = posterior[\"smoothed_var\"]\n",
    "        lag_cov = posterior[\"smoothed_lag1_cov\"]\n",
    "\n",
    "        Ex2 = Ex ** 2 + var[None, :]\n",
    "        Exxprev = Ex[:, 1:] * Ex[:, :-1] + lag_cov[None, :]\n",
    "\n",
    "        n_trans = N * (L - 1)\n",
    "\n",
    "        s_xprev2 = float(Ex2[:, :-1].sum())\n",
    "        s_xprev = float(Ex[:, :-1].sum())\n",
    "        s_xcurr = float(Ex[:, 1:].sum())\n",
    "        s_xcurr2 = float(Ex2[:, 1:].sum())\n",
    "        s_xxprev = float(Exxprev.sum())\n",
    "\n",
    "        system = np.array(\n",
    "            [\n",
    "                [s_xprev2, s_xprev],\n",
    "                [s_xprev, n_trans],\n",
    "            ],\n",
    "            dtype=float,\n",
    "        )\n",
    "        rhs = np.array([s_xxprev, s_xcurr], dtype=float)\n",
    "        a_new, b_new = np.linalg.solve(system, rhs)\n",
    "\n",
    "        q_new = (\n",
    "            s_xcurr2\n",
    "            - 2.0 * a_new * s_xxprev\n",
    "            - 2.0 * b_new * s_xcurr\n",
    "            + (a_new ** 2) * s_xprev2\n",
    "            + 2.0 * a_new * b_new * s_xprev\n",
    "            + n_trans * (b_new ** 2)\n",
    "        ) / n_trans\n",
    "        q_new = max(float(q_new), min_var)\n",
    "\n",
    "        r_new = np.mean((y - Ex) ** 2 + var[None, :])\n",
    "        r_new = max(float(r_new), min_var)\n",
    "\n",
    "        m0_new = float(np.mean(Ex[:, 0]))\n",
    "        p0_new = max(float(np.mean(Ex2[:, 0]) - m0_new ** 2), min_var)\n",
    "\n",
    "        delta_max = max(\n",
    "            abs(float(a_new) - a),\n",
    "            abs(float(b_new) - b),\n",
    "            abs(q_new - q),\n",
    "            abs(r_new - r),\n",
    "            abs(m0_new - m0),\n",
    "            abs(p0_new - p0),\n",
    "        )\n",
    "\n",
    "        history_local.append(\n",
    "            {\n",
    "                \"iter\": int(iteration),\n",
    "                \"a\": float(a_new),\n",
    "                \"b\": float(b_new),\n",
    "                \"q\": float(q_new),\n",
    "                \"r\": float(r_new),\n",
    "                \"m0\": float(m0_new),\n",
    "                \"p0\": float(p0_new),\n",
    "                \"delta_max\": float(delta_max),\n",
    "                \"elapsed_sec\": float(time.perf_counter() - iter_start),\n",
    "            }\n",
    "        )\n",
    "\n",
    "        a, b, q, r, m0, p0 = (\n",
    "            float(a_new),\n",
    "            float(b_new),\n",
    "            float(q_new),\n",
    "            float(r_new),\n",
    "            float(m0_new),\n",
    "            float(p0_new),\n",
    "        )\n",
    "\n",
    "        if verbose and (iteration == 1 or iteration % 5 == 0 or iteration == n_iter or delta_max < tol):\n",
    "            print(\n",
    "                f\"EM iter {iteration:02d} | \"\n",
    "                f\"a={a:.6f} | b={b:.6f} | q={q:.6f} | r={r:.6f} | \"\n",
    "                f\"m0={m0:.6f} | p0={p0:.6f} | delta={delta_max:.3e} | \"\n",
    "                f\"iter time={history_local[-1]['elapsed_sec']:.2f}s\"\n",
    "            )\n",
    "\n",
    "        if delta_max < tol:\n",
    "            break\n",
    "\n",
    "    total_runtime = float(time.perf_counter() - fit_start)\n",
    "\n",
    "    return {\n",
    "        \"params\": {\n",
    "            \"a\": a,\n",
    "            \"b\": b,\n",
    "            \"q\": q,\n",
    "            \"r\": r,\n",
    "            \"m0\": m0,\n",
    "            \"p0\": p0,\n",
    "        },\n",
    "        \"history\": history_local,\n",
    "        \"runtime_sec\": total_runtime,\n",
    "        \"n_iter_run\": len(history_local),\n",
    "    }\n",
    "\n",
    "\n",
    "def kalman_filter_unitobs(y, params, min_var: float = 1e-6):\n",
    "    \"\"\"\n",
    "    Forward Kalman filter for the surrogate model\n",
    "        x_t = a x_{t-1} + b + w_t\n",
    "        y_t = x_t + v_t.\n",
    "    \"\"\"\n",
    "    y = np.asarray(y, dtype=float)\n",
    "    if y.ndim == 1:\n",
    "        y = y[None, :]\n",
    "\n",
    "    N, L = y.shape\n",
    "    a = float(params[\"a\"])\n",
    "    b = float(params[\"b\"])\n",
    "    q = max(float(params[\"q\"]), min_var)\n",
    "    r = max(float(params[\"r\"]), min_var)\n",
    "    m0 = float(params[\"m0\"])\n",
    "    p0 = max(float(params[\"p0\"]), min_var)\n",
    "\n",
    "    filtered_mean = np.zeros((N, L), dtype=float)\n",
    "    filtered_var = np.zeros((N, L), dtype=float)\n",
    "\n",
    "    pred_mean = np.full(N, m0, dtype=float)\n",
    "    pred_var = np.full(N, p0, dtype=float)\n",
    "\n",
    "    gain = pred_var / (pred_var + r)\n",
    "    filtered_mean[:, 0] = pred_mean + gain * (y[:, 0] - pred_mean)\n",
    "    filtered_var[:, 0] = (1.0 - gain) * pred_var\n",
    "\n",
    "    for t in range(1, L):\n",
    "        pred_mean = a * filtered_mean[:, t - 1] + b\n",
    "        pred_var = (a ** 2) * filtered_var[:, t - 1] + q\n",
    "        gain = pred_var / (pred_var + r)\n",
    "        filtered_mean[:, t] = pred_mean + gain * (y[:, t] - pred_mean)\n",
    "        filtered_var[:, t] = (1.0 - gain) * pred_var\n",
    "\n",
    "    return {\n",
    "        \"filtered_mean\": filtered_mean,\n",
    "        \"filtered_var\": filtered_var,\n",
    "    }\n",
    "\n",
    "\n",
    "def draw_gaussian_filter_ensemble(\n",
    "    mu_seq,\n",
    "    sigma_seq,\n",
    "    *,\n",
    "    ensemble_size: int = 256,\n",
    "    seed: int = 0,\n",
    "):\n",
    "    \"\"\"\n",
    "    EnKF-style ensemble approximation obtained by sampling from the exact\n",
    "    conditional Gaussian law N(mu_t, Sigma_t) at each time.\n",
    "    \"\"\"\n",
    "    mu_seq = torch.as_tensor(mu_seq).detach().cpu().float()\n",
    "    sigma_seq = torch.as_tensor(sigma_seq).detach().cpu().float().clamp_min(0.0)\n",
    "\n",
    "    gen = torch.Generator(device=\"cpu\")\n",
    "    gen.manual_seed(seed)\n",
    "\n",
    "    noise = torch.randn((ensemble_size,) + tuple(mu_seq.shape), generator=gen)\n",
    "    particles = mu_seq.unsqueeze(0) + sigma_seq.sqrt().unsqueeze(0) * noise\n",
    "\n",
    "    ensemble_mean = particles.mean(dim=0)\n",
    "    ensemble_var = particles.var(dim=0, unbiased=False)\n",
    "\n",
    "    pred = torch.stack([ensemble_mean, ensemble_var], dim=-1)\n",
    "    return pred, particles\n",
    "\n",
    "\n",
    "def plot_kalman_benchmark_sample(\n",
    "    t,\n",
    "    y_path,\n",
    "    x_path,\n",
    "    true_mu_path,\n",
    "    true_sigma_path,\n",
    "    kf_mu_path,\n",
    "    kf_sigma_path,\n",
    "    enkf_particles_path,\n",
    "    *,\n",
    "    max_particles_to_show: int = 20,\n",
    "):\n",
    "    \"\"\"\n",
    "    Compare the EM-fitted KF benchmark and the ensemble benchmark against\n",
    "    the exact conditional Gaussian benchmark on one sample path.\n",
    "    \"\"\"\n",
    "    t = torch.as_tensor(t).detach().cpu().float()\n",
    "    y_path = torch.as_tensor(y_path).detach().cpu().float()\n",
    "    x_path = torch.as_tensor(x_path).detach().cpu().float()\n",
    "    true_mu_path = torch.as_tensor(true_mu_path).detach().cpu().float()\n",
    "    true_sigma_path = torch.as_tensor(true_sigma_path).detach().cpu().float().clamp_min(0.0)\n",
    "    kf_mu_path = torch.as_tensor(kf_mu_path).detach().cpu().float()\n",
    "    kf_sigma_path = torch.as_tensor(kf_sigma_path).detach().cpu().float().clamp_min(0.0)\n",
    "    enkf_particles_path = torch.as_tensor(enkf_particles_path).detach().cpu().float()\n",
    "\n",
    "    true_std = true_sigma_path.sqrt()\n",
    "    kf_std = kf_sigma_path.sqrt()\n",
    "    enkf_mean = enkf_particles_path.mean(dim=0)\n",
    "    enkf_std = enkf_particles_path.std(dim=0, unbiased=False)\n",
    "\n",
    "    fig, axes = plt.subplots(1, 2, figsize=(13, 4.8))\n",
    "\n",
    "    ax = axes[0]\n",
    "    ax.plot(t.numpy(), x_path.numpy(), linewidth=1.8, label=\"true state\")\n",
    "    ax.plot(t.numpy(), y_path.numpy(), linewidth=1.2, alpha=0.75, label=\"observations\")\n",
    "    ax.plot(t.numpy(), true_mu_path.numpy(), linewidth=2.2, label=\"exact conditional mean\")\n",
    "    ax.fill_between(\n",
    "        t.numpy(),\n",
    "        (true_mu_path - 2.0 * true_std).numpy(),\n",
    "        (true_mu_path + 2.0 * true_std).numpy(),\n",
    "        alpha=0.12,\n",
    "        label=\"exact ± 2 std\",\n",
    "    )\n",
    "    ax.plot(t.numpy(), kf_mu_path.numpy(), \"--\", linewidth=2.0, label=\"EM-fitted KF mean\")\n",
    "    ax.fill_between(\n",
    "        t.numpy(),\n",
    "        (kf_mu_path - 2.0 * kf_std).numpy(),\n",
    "        (kf_mu_path + 2.0 * kf_std).numpy(),\n",
    "        alpha=0.10,\n",
    "        label=\"KF ± 2 std\",\n",
    "    )\n",
    "    ax.set_title(\"Kalman benchmark\")\n",
    "    ax.set_xlabel(\"t\")\n",
    "    ax.set_ylabel(\"state\")\n",
    "    ax.legend(fontsize=8)\n",
    "\n",
    "    ax = axes[1]\n",
    "    n_show = min(max_particles_to_show, enkf_particles_path.shape[0])\n",
    "    for i in range(n_show):\n",
    "        ax.plot(t.numpy(), enkf_particles_path[i].numpy(), alpha=0.12, linewidth=0.9)\n",
    "    ax.plot(t.numpy(), true_mu_path.numpy(), linewidth=2.2, label=\"exact conditional mean\")\n",
    "    ax.plot(t.numpy(), enkf_mean.numpy(), \"--\", linewidth=2.0, label=\"ensemble mean\")\n",
    "    ax.fill_between(\n",
    "        t.numpy(),\n",
    "        (enkf_mean - 2.0 * enkf_std).numpy(),\n",
    "        (enkf_mean + 2.0 * enkf_std).numpy(),\n",
    "        alpha=0.12,\n",
    "        label=\"ensemble ± 2 std\",\n",
    "    )\n",
    "    ax.set_title(\"Ensemble benchmark\")\n",
    "    ax.set_xlabel(\"t\")\n",
    "    ax.set_ylabel(\"state\")\n",
    "    ax.legend(fontsize=8)\n",
    "\n",
    "    plt.tight_layout()\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------\n",
    "# Fit the surrogate KF by EM\n",
    "# -----------------------------\n",
    "train_y_paths = data[\"train\"][\"paths\"][\"Y\"].detach().cpu().numpy()\n",
    "test_horizon = test_seq_targets.shape[1]\n",
    "test_y_paths = data[\"test\"][\"paths\"][\"Y\"][:, :test_horizon].detach().cpu().numpy()\n",
    "\n",
    "em_result = em_fit_unitobs_kalman(\n",
    "    train_y_paths,\n",
    "    n_iter=10,\n",
    "    tol=1e-5,\n",
    "    verbose=True,\n",
    ")\n",
    "\n",
    "print(\n",
    "    f\"\\nFull EM runtime: {em_result['runtime_sec']:.2f}s \"\n",
    "    f\"over {em_result['n_iter_run']} iterations.\"\n",
    ")\n",
    "print(\"Fitted surrogate KF params:\", em_result[\"params\"])\n",
    "\n",
    "# -----------------------------\n",
    "# KF benchmark predictions\n",
    "# -----------------------------\n",
    "kf_result = kalman_filter_unitobs(test_y_paths, em_result[\"params\"])\n",
    "kf_pred_targets = np.stack(\n",
    "    [kf_result[\"filtered_mean\"], kf_result[\"filtered_var\"]],\n",
    "    axis=-1,\n",
    ")\n",
    "\n",
    "kf_summary_df, kf_pretty_df = build_test_metrics_table_from_predictions(\n",
    "    kf_pred_targets,\n",
    "    test_seq_targets,\n",
    "    model_name=\"Kalman Filter (EM surrogate)\",\n",
    "    training_time_seconds=em_result[\"runtime_sec\"],\n",
    ")\n",
    "\n",
    "# -----------------------------\n",
    "# Ensemble benchmark predictions\n",
    "# -----------------------------\n",
    "enkf_start_time = time.perf_counter()\n",
    "\n",
    "true_mu_test = test_seq_targets[..., 0]\n",
    "true_sigma_test = test_seq_targets[..., 1]\n",
    "\n",
    "enkf_pred_targets_torch, enkf_particles = draw_gaussian_filter_ensemble(\n",
    "    true_mu_test,\n",
    "    true_sigma_test,\n",
    "    ensemble_size=256,\n",
    "    seed=17,\n",
    ")\n",
    "\n",
    "enkf_runtime_sec = time.perf_counter() - enkf_start_time\n",
    "\n",
    "enkf_summary_df, enkf_pretty_df = build_test_metrics_table_from_predictions(\n",
    "    enkf_pred_targets_torch.detach().cpu().numpy(),\n",
    "    test_seq_targets,\n",
    "    model_name=\"Ensemble KF (exact-law ensemble)\",\n",
    "    training_time_seconds=enkf_runtime_sec,\n",
    ")\n",
    "\n",
    "print(f\"Ensemble KF (exact-law ensemble) runtime: {enkf_runtime_sec:.4f}s\")\n",
    "\n",
    "benchmark_summary_df = pd.concat(\n",
    "    [kf_summary_df, enkf_summary_df],\n",
    "    ignore_index=True,\n",
    ")\n",
    "benchmark_pretty_df = pd.concat(\n",
    "    [kf_pretty_df, enkf_pretty_df],\n",
    "    ignore_index=True,\n",
    ")\n",
    "\n",
    "display(benchmark_summary_df)\n",
    "display(benchmark_pretty_df)\n",
    "\n",
    "if \"pretty_df\" in globals():\n",
    "    comparison_pretty_df = pd.concat(\n",
    "        [pretty_df, benchmark_pretty_df],\n",
    "        ignore_index=True,\n",
    "    )\n",
    "    display(comparison_pretty_df)\n",
    "\n",
    "# -----------------------------\n",
    "# One-sample diagnostic plot\n",
    "# -----------------------------\n",
    "sample_idx = 0\n",
    "plot_kalman_benchmark_sample(\n",
    "    t=data[\"test\"][\"paths\"][\"t\"][:test_horizon],\n",
    "    y_path=data[\"test\"][\"paths\"][\"Y\"][sample_idx, :test_horizon],\n",
    "    x_path=data[\"test\"][\"paths\"][\"X\"][sample_idx, :test_horizon],\n",
    "    true_mu_path=true_mu_test[sample_idx],\n",
    "    true_sigma_path=true_sigma_test[sample_idx],\n",
    "    kf_mu_path=kf_result[\"filtered_mean\"][sample_idx],\n",
    "    kf_sigma_path=kf_result[\"filtered_var\"][sample_idx],\n",
    "    enkf_particles_path=enkf_particles[:, sample_idx, :],\n",
    "    max_particles_to_show=20,\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "restored_sorted_table",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ---------------------------------\n",
    "# Sorted comparison table by increasing $W_2$\n",
    "# ---------------------------------\n",
    "import re\n",
    "\n",
    "if \"comparison_pretty_df\" in globals():\n",
    "    all_models_pretty_df = comparison_pretty_df.copy()\n",
    "else:\n",
    "    all_models_pretty_df = pd.concat(\n",
    "        [pretty_df, benchmark_pretty_df],\n",
    "        ignore_index=True,\n",
    "    )\n",
    "\n",
    "candidate_w2_cols = [c for c in all_models_pretty_df.columns if \"W_2\" in str(c) or \"W2\" in str(c)]\n",
    "if len(candidate_w2_cols) == 0:\n",
    "    raise ValueError(\"Could not find the W2 column.\")\n",
    "w2_col = candidate_w2_cols[0]\n",
    "\n",
    "def _to_float(x):\n",
    "    if isinstance(x, (int, float, np.integer, np.floating)):\n",
    "        return float(x)\n",
    "    s = str(x).strip()\n",
    "    m = re.search(r\"-?\\d+(?:\\.\\d+)?(?:[eE][+-]?\\d+)?\", s)\n",
    "    if m is None:\n",
    "        return np.nan\n",
    "    return float(m.group(0))\n",
    "\n",
    "all_models_pretty_df[\"__W2_numeric__\"] = all_models_pretty_df[w2_col].apply(_to_float)\n",
    "all_models_pretty_df = (\n",
    "    all_models_pretty_df\n",
    "    .sort_values(\"__W2_numeric__\", ascending=True)\n",
    "    .reset_index(drop=True)\n",
    ")\n",
    "\n",
    "def _hex_to_rgb(h):\n",
    "    h = h.lstrip(\"#\")\n",
    "    return tuple(int(h[i:i+2], 16) for i in (0, 2, 4))\n",
    "\n",
    "def _rgb_to_hex(rgb):\n",
    "    return \"#{:02x}{:02x}{:02x}\".format(*rgb)\n",
    "\n",
    "def _interp_color(c1, c2, t):\n",
    "    r1, g1, b1 = _hex_to_rgb(c1)\n",
    "    r2, g2, b2 = _hex_to_rgb(c2)\n",
    "    return _rgb_to_hex((\n",
    "        int((1 - t) * r1 + t * r2),\n",
    "        int((1 - t) * g1 + t * g2),\n",
    "        int((1 - t) * b1 + t * b2),\n",
    "    ))\n",
    "\n",
    "best_color = \"#006400\"\n",
    "worst_color = \"#8B0000\"\n",
    "\n",
    "n_rows = len(all_models_pretty_df)\n",
    "row_colors = []\n",
    "for i in range(n_rows):\n",
    "    t = 0.0 if n_rows == 1 else i / (n_rows - 1)\n",
    "    row_colors.append(_interp_color(best_color, worst_color, t))\n",
    "\n",
    "def color_rows_by_rank(row):\n",
    "    color = row_colors[row.name]\n",
    "    return [f\"background-color: {color}; color: white;\" for _ in row.index]\n",
    "\n",
    "styled_all_models_df = (\n",
    "    all_models_pretty_df\n",
    "    .drop(columns=\"__W2_numeric__\")\n",
    "    .style\n",
    "    .apply(color_rows_by_rank, axis=1)\n",
    ")\n",
    "\n",
    "display(styled_all_models_df)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "06971bad",
   "metadata": {},
   "source": [
    "# Particle Benchmarks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "71aa86ea",
   "metadata": {},
   "outputs": [],
   "source": [
    "def run_demo_particle_filter(\n",
    "    paths,\n",
    "    *,\n",
    "    a0,\n",
    "    A0,\n",
    "    B0,\n",
    "    alpha,\n",
    "    beta,\n",
    "    mu0,\n",
    "    prior_std,\n",
    "    n_particles=2048,\n",
    "    seed=None,\n",
    "    store_particles=False,\n",
    "):\n",
    "    \"\"\"\n",
    "    Particle filter for the demo system.\n",
    "\n",
    "    Assumed observation model:\n",
    "        dY_t = A0 dt + B0 dW_t\n",
    "\n",
    "    Assumed state dynamics:\n",
    "        X_{m+1} = X_m + a0 dt + alpha I_m X_m dt + beta I_m dW_m\n",
    "\n",
    "    In this demo, the observation increments reveal the driving shock whenever\n",
    "    B0 != 0:\n",
    "        observed_dW_m = (dY_m - A0 dt) / B0\n",
    "\n",
    "    Hence, once (A0, B0) are fixed, all particles propagate using the observed\n",
    "    shock, the weights remain uniform, and no resampling is required.\n",
    "    \"\"\"\n",
    "    if B0 == 0.0:\n",
    "        raise ValueError(\"B0 must be nonzero for this demo particle filter.\")\n",
    "\n",
    "    Y = paths[\"Y\"].float()\n",
    "    I = paths[\"I\"].float()\n",
    "    dt_raw = paths[\"dt\"]\n",
    "    dt = float(dt_raw.item() if isinstance(dt_raw, torch.Tensor) else dt_raw)\n",
    "\n",
    "    if Y.ndim != 2 or I.ndim != 2:\n",
    "        raise ValueError('paths[\"Y\"] and paths[\"I\"] must both have shape (N, L).')\n",
    "    if Y.shape != I.shape:\n",
    "        raise ValueError('paths[\"Y\"] and paths[\"I\"] must have the same shape.')\n",
    "\n",
    "    N, L = Y.shape\n",
    "    device = Y.device\n",
    "    dtype = Y.dtype\n",
    "\n",
    "    gen = None\n",
    "    if seed is not None:\n",
    "        gen = torch.Generator(device=device)\n",
    "        gen.manual_seed(seed)\n",
    "\n",
    "    particles = mu0 + prior_std * torch.randn(\n",
    "        N,\n",
    "        n_particles,\n",
    "        generator=gen,\n",
    "        device=device,\n",
    "        dtype=dtype,\n",
    "    )\n",
    "\n",
    "    weights = torch.full(\n",
    "        (N, n_particles),\n",
    "        1.0 / n_particles,\n",
    "        device=device,\n",
    "        dtype=dtype,\n",
    "    )\n",
    "\n",
    "    mu_pf = torch.empty(N, L, device=device, dtype=dtype)\n",
    "    Sigma_pf = torch.empty(N, L, device=device, dtype=dtype)\n",
    "\n",
    "    particle_history = [] if store_particles else None\n",
    "    if store_particles:\n",
    "        particle_history.append(particles.clone())\n",
    "\n",
    "    mu_pf[:, 0] = particles.mean(dim=1)\n",
    "    Sigma_pf[:, 0] = particles.var(dim=1, unbiased=False)\n",
    "\n",
    "    dY = Y[:, 1:] - Y[:, :-1]\n",
    "    observed_dW = (dY - A0 * dt) / B0\n",
    "\n",
    "    for m in range(L - 1):\n",
    "        I_m = I[:, m].unsqueeze(1)\n",
    "        dW_m = observed_dW[:, m].unsqueeze(1)\n",
    "\n",
    "        particles = (\n",
    "            (1.0 + alpha * I_m * dt) * particles\n",
    "            + a0 * dt\n",
    "            + beta * I_m * dW_m\n",
    "        )\n",
    "\n",
    "        mu_pf[:, m + 1] = particles.mean(dim=1)\n",
    "        Sigma_pf[:, m + 1] = particles.var(dim=1, unbiased=False)\n",
    "\n",
    "        if store_particles:\n",
    "            particle_history.append(particles.clone())\n",
    "\n",
    "    result = {\n",
    "        \"mu\": mu_pf,\n",
    "        \"Sigma\": Sigma_pf,\n",
    "        \"weights\": weights,\n",
    "        \"n_particles\": n_particles,\n",
    "    }\n",
    "\n",
    "    if store_particles:\n",
    "        result[\"particles\"] = particle_history\n",
    "\n",
    "    return result\n",
    "\n",
    "\n",
    "def demo_particle_filter_loglik(paths, *, A0, B0, eps=1e-12):\n",
    "    \"\"\"\n",
    "    Marginal log-likelihood used by the demo particle benchmark.\n",
    "\n",
    "    Since the observation increments satisfy\n",
    "        dY_m ~ N(A0 dt, B0^2 dt)\n",
    "    and do not depend on X directly, the particle-filter likelihood collapses\n",
    "    to the exact Gaussian increment likelihood.\n",
    "    \"\"\"\n",
    "    if abs(float(B0)) <= eps:\n",
    "        return float(\"-inf\")\n",
    "\n",
    "    Y = paths[\"Y\"].float()\n",
    "    dt_raw = paths[\"dt\"]\n",
    "    dt = float(dt_raw.item() if isinstance(dt_raw, torch.Tensor) else dt_raw)\n",
    "\n",
    "    dY = (Y[:, 1:] - Y[:, :-1]).detach().cpu().numpy().reshape(-1)\n",
    "    var = max((float(B0) ** 2) * dt, eps)\n",
    "    resid = dY - float(A0) * dt\n",
    "\n",
    "    return float(\n",
    "        -0.5 * (\n",
    "            resid.size * np.log(2.0 * np.pi * var)\n",
    "            + np.sum((resid ** 2) / var)\n",
    "        )\n",
    "    )\n",
    "\n",
    "\n",
    "def fit_demo_particle_filter_mle(paths, *, eps=1e-12):\n",
    "    \"\"\"\n",
    "    Maximum-likelihood fit for the particle benchmark.\n",
    "\n",
    "    In the current demo, the PF likelihood reduces to the exact Gaussian\n",
    "    increment likelihood, so the MLE for (A0, B0) is available in closed form.\n",
    "    \"\"\"\n",
    "    Y = paths[\"Y\"].float()\n",
    "    dt_raw = paths[\"dt\"]\n",
    "    dt = float(dt_raw.item() if isinstance(dt_raw, torch.Tensor) else dt_raw)\n",
    "\n",
    "    dY = (Y[:, 1:] - Y[:, :-1]).detach().cpu().numpy().reshape(-1)\n",
    "\n",
    "    A0_hat = float(dY.mean() / dt)\n",
    "    resid = dY - A0_hat * dt\n",
    "    B0_hat = float(np.sqrt(max(np.mean(resid ** 2) / dt, eps)))\n",
    "\n",
    "    return {\n",
    "        \"A0_hat\": A0_hat,\n",
    "        \"B0_hat\": B0_hat,\n",
    "        \"loglik\": demo_particle_filter_loglik(paths, A0=A0_hat, B0=B0_hat, eps=eps),\n",
    "        \"n_increments\": int(dY.size),\n",
    "        \"dt\": dt,\n",
    "    }\n",
    "\n",
    "\n",
    "def plot_particle_filter_vs_truth(\n",
    "    pf_predictions,\n",
    "    seq_targets,\n",
    "    n_paths=4,\n",
    "):\n",
    "    \"\"\"\n",
    "    Plot PF mean/variance trajectories against the ground-truth targets.\n",
    "    \"\"\"\n",
    "    mu_pf = pf_predictions[\"mu\"].detach().cpu()\n",
    "    sigma_pf = pf_predictions[\"Sigma\"].detach().cpu()\n",
    "\n",
    "    mu_true = seq_targets[..., 0].detach().cpu()\n",
    "    sigma_true = seq_targets[..., 1].detach().cpu()\n",
    "\n",
    "    n_paths = min(n_paths, mu_true.shape[0])\n",
    "    L = mu_true.shape[1]\n",
    "    t = torch.arange(L)\n",
    "\n",
    "    fig, axes = plt.subplots(n_paths, 2, figsize=(10, 3 * n_paths), squeeze=False)\n",
    "\n",
    "    for i in range(n_paths):\n",
    "        axes[i, 0].plot(t, mu_true[i], label=\"True mean\")\n",
    "        axes[i, 0].plot(t, mu_pf[i, :L], \"--\", label=\"PF mean\")\n",
    "        axes[i, 0].set_title(f\"Path {i}: conditional mean\")\n",
    "        axes[i, 0].legend()\n",
    "\n",
    "        axes[i, 1].plot(t, sigma_true[i], label=\"True variance\")\n",
    "        axes[i, 1].plot(t, sigma_pf[i, :L], \"--\", label=\"PF variance\")\n",
    "        axes[i, 1].set_title(f\"Path {i}: conditional variance\")\n",
    "        axes[i, 1].legend()\n",
    "\n",
    "    plt.tight_layout()\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# ---------------------------------------\n",
    "# Particle benchmark with PF-likelihood MLE\n",
    "# ---------------------------------------\n",
    "pf_start_time = time.perf_counter()\n",
    "\n",
    "pf_mle = fit_demo_particle_filter_mle(\n",
    "    data[\"train\"][\"paths\"],\n",
    ")\n",
    "\n",
    "pf_test = run_demo_particle_filter(\n",
    "    data[\"test\"][\"paths\"],\n",
    "    a0=config[\"a0\"],\n",
    "    A0=pf_mle[\"A0_hat\"],\n",
    "    B0=pf_mle[\"B0_hat\"],\n",
    "    alpha=config[\"alpha\"],\n",
    "    beta=config[\"beta\"],\n",
    "    mu0=config[\"mu0\"],\n",
    "    prior_std=config[\"x0_std\"],\n",
    "    n_particles=2048,\n",
    "    seed=456,\n",
    ")\n",
    "\n",
    "pf_runtime_sec = time.perf_counter() - pf_start_time\n",
    "\n",
    "test_horizon = test_seq_targets.shape[1]\n",
    "pf_pred_targets = torch.stack(\n",
    "    [\n",
    "        pf_test[\"mu\"][:, :test_horizon],\n",
    "        pf_test[\"Sigma\"][:, :test_horizon],\n",
    "    ],\n",
    "    dim=-1,\n",
    ").detach().cpu().numpy()\n",
    "\n",
    "pf_summary_df, pf_pretty_df = build_test_metrics_table_from_predictions(\n",
    "    pf_pred_targets,\n",
    "    test_seq_targets,\n",
    "    model_name=\"Particle Filter (PF-likelihood MLE)\",\n",
    "    training_time_seconds=pf_runtime_sec,\n",
    ")\n",
    "\n",
    "pf_mle_df = pd.DataFrame(\n",
    "    [{\n",
    "        \"A0_hat\": pf_mle[\"A0_hat\"],\n",
    "        \"B0_hat\": pf_mle[\"B0_hat\"],\n",
    "        \"loglik\": pf_mle[\"loglik\"],\n",
    "        \"n_increments\": pf_mle[\"n_increments\"],\n",
    "        \"dt\": pf_mle[\"dt\"],\n",
    "    }]\n",
    ")\n",
    "\n",
    "print(\n",
    "    \"Particle Filter (PF-likelihood MLE) runtime: \"\n",
    "    f\"{pf_runtime_sec:.4f}s\"\n",
    ")\n",
    "print(\n",
    "    \"Fitted observation parameters: \"\n",
    "    f\"A0_hat={pf_mle['A0_hat']:.6f}, \"\n",
    "    f\"B0_hat={pf_mle['B0_hat']:.6f}, \"\n",
    "    f\"loglik={pf_mle['loglik']:.2f}\"\n",
    ")\n",
    "print(\n",
    "    \"Note: in this demo, PF-MLE fits the observation parameters (A0, B0); \"\n",
    "    \"the hidden-state dynamics remain fixed at the simulator values.\"\n",
    ")\n",
    "\n",
    "if \"benchmark_summary_df\" in globals():\n",
    "    benchmark_summary_df = pd.concat(\n",
    "        [benchmark_summary_df, pf_summary_df],\n",
    "        ignore_index=True,\n",
    "    )\n",
    "else:\n",
    "    benchmark_summary_df = pf_summary_df.copy()\n",
    "\n",
    "if \"benchmark_pretty_df\" in globals():\n",
    "    benchmark_pretty_df = pd.concat(\n",
    "        [benchmark_pretty_df, pf_pretty_df],\n",
    "        ignore_index=True,\n",
    "    )\n",
    "else:\n",
    "    benchmark_pretty_df = pf_pretty_df.copy()\n",
    "\n",
    "if \"pretty_df\" in globals():\n",
    "    comparison_pretty_df = pd.concat(\n",
    "        [pretty_df, benchmark_pretty_df],\n",
    "        ignore_index=True,\n",
    "    )\n",
    "\n",
    "display(pf_mle_df)\n",
    "display(pf_summary_df)\n",
    "display(pf_pretty_df)\n",
    "\n",
    "plot_particle_filter_vs_truth(\n",
    "    pf_test,\n",
    "    test_seq_targets,\n",
    "    n_paths=4,\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0a0a8cb4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ---------------------------------\n",
    "# Final sorted comparison table by increasing $W_2$\n",
    "# ---------------------------------\n",
    "import re\n",
    "\n",
    "if \"comparison_pretty_df\" in globals():\n",
    "    final_models_pretty_df = comparison_pretty_df.copy()\n",
    "else:\n",
    "    final_models_pretty_df = pd.concat(\n",
    "        [pretty_df, benchmark_pretty_df],\n",
    "        ignore_index=True,\n",
    "    )\n",
    "\n",
    "candidate_w2_cols = [c for c in final_models_pretty_df.columns if \"W_2\" in str(c) or \"W2\" in str(c)]\n",
    "if len(candidate_w2_cols) == 0:\n",
    "    raise ValueError(\"Could not find the W2 column.\")\n",
    "w2_col = candidate_w2_cols[0]\n",
    "\n",
    "def _to_float_final(x):\n",
    "    if isinstance(x, (int, float, np.integer, np.floating)):\n",
    "        return float(x)\n",
    "    s = str(x).strip()\n",
    "    m = re.search(r\"-?\\d+(?:\\.\\d+)?(?:[eE][+-]?\\d+)?\", s)\n",
    "    if m is None:\n",
    "        return np.nan\n",
    "    return float(m.group(0))\n",
    "\n",
    "def _hex_to_rgb_final(h):\n",
    "    h = h.lstrip(\"#\")\n",
    "    return tuple(int(h[i:i+2], 16) for i in (0, 2, 4))\n",
    "\n",
    "def _rgb_to_hex_final(rgb):\n",
    "    return \"#{:02x}{:02x}{:02x}\".format(*rgb)\n",
    "\n",
    "def _interp_color_final(c1, c2, t):\n",
    "    r1, g1, b1 = _hex_to_rgb_final(c1)\n",
    "    r2, g2, b2 = _hex_to_rgb_final(c2)\n",
    "    return _rgb_to_hex_final((\n",
    "        int((1 - t) * r1 + t * r2),\n",
    "        int((1 - t) * g1 + t * g2),\n",
    "        int((1 - t) * b1 + t * b2),\n",
    "    ))\n",
    "\n",
    "best_color_final = \"#006400\"\n",
    "worst_color_final = \"#8B0000\"\n",
    "\n",
    "final_models_pretty_df[\"__W2_numeric__\"] = final_models_pretty_df[w2_col].apply(_to_float_final)\n",
    "final_models_pretty_df = (\n",
    "    final_models_pretty_df\n",
    "    .sort_values(\"__W2_numeric__\", ascending=True)\n",
    "    .reset_index(drop=True)\n",
    ")\n",
    "\n",
    "n_rows = len(final_models_pretty_df)\n",
    "row_colors_final = []\n",
    "for i in range(n_rows):\n",
    "    t = 0.0 if n_rows == 1 else i / (n_rows - 1)\n",
    "    row_colors_final.append(_interp_color_final(best_color_final, worst_color_final, t))\n",
    "\n",
    "def color_rows_by_rank_final(row):\n",
    "    color = row_colors_final[row.name]\n",
    "    return [f\"background-color: {color}; color: white;\" for _ in row.index]\n",
    "\n",
    "styled_final_models_df = (\n",
    "    final_models_pretty_df\n",
    "    .drop(columns=\"__W2_numeric__\")\n",
    "    .style\n",
    "    .apply(color_rows_by_rank_final, axis=1)\n",
    ")\n",
    "\n",
    "display(benchmark_summary_df)\n",
    "display(benchmark_pretty_df)\n",
    "display(styled_final_models_df)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "27fa1bff",
   "metadata": {},
   "source": [
    "### Export to LaTeX"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ce4fb1d3",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ---------------------------------\n",
    "# LaTeX table with soft row shading by W2 rank\n",
    "# ---------------------------------\n",
    "# LaTeX preamble needed:\n",
    "# \\usepackage[table]{xcolor}\n",
    "# \\usepackage{booktabs}\n",
    "# \\usepackage{array}\n",
    "# \\usepackage{adjustbox}\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "from pathlib import Path\n",
    "\n",
    "if \"comparison_pretty_df\" in globals():\n",
    "    final_models_pretty_df = comparison_pretty_df.copy()\n",
    "else:\n",
    "    final_models_pretty_df = pd.concat(\n",
    "        [pretty_df, benchmark_pretty_df],\n",
    "        ignore_index=True,\n",
    "    )\n",
    "\n",
    "candidate_w2_cols = [c for c in final_models_pretty_df.columns if \"W_2\" in str(c) or \"W2\" in str(c)]\n",
    "if len(candidate_w2_cols) == 0:\n",
    "    raise ValueError(\"Could not find the W2 column.\")\n",
    "w2_col = candidate_w2_cols[0]\n",
    "\n",
    "def _to_float_final(x):\n",
    "    if isinstance(x, (int, float, np.integer, np.floating)):\n",
    "        return float(x)\n",
    "    s = str(x).strip()\n",
    "    m = re.search(r\"-?\\d+(?:\\.\\d+)?(?:[eE][+-]?\\d+)?\", s)\n",
    "    if m is None:\n",
    "        return np.nan\n",
    "    return float(m.group(0))\n",
    "\n",
    "def _hex_to_rgb_final(h):\n",
    "    h = h.lstrip(\"#\")\n",
    "    return tuple(int(h[i:i+2], 16) for i in (0, 2, 4))\n",
    "\n",
    "def _rgb_to_hex_final(rgb):\n",
    "    return \"#{:02x}{:02x}{:02x}\".format(*rgb)\n",
    "\n",
    "def _interp_color_final(c1, c2, t):\n",
    "    r1, g1, b1 = _hex_to_rgb_final(c1)\n",
    "    r2, g2, b2 = _hex_to_rgb_final(c2)\n",
    "    return _rgb_to_hex_final((\n",
    "        int((1 - t) * r1 + t * r2),\n",
    "        int((1 - t) * g1 + t * g2),\n",
    "        int((1 - t) * b1 + t * b2),\n",
    "    ))\n",
    "\n",
    "def _blend_with_white(hex_color, strength=0.10):\n",
    "    r, g, b = _hex_to_rgb_final(hex_color)\n",
    "    rr = int((1 - strength) * 255 + strength * r)\n",
    "    gg = int((1 - strength) * 255 + strength * g)\n",
    "    bb = int((1 - strength) * 255 + strength * b)\n",
    "    return _rgb_to_hex_final((rr, gg, bb))\n",
    "\n",
    "def _latex_escape_basic(x):\n",
    "    s = str(x)\n",
    "    if \"$\" in s:\n",
    "        return s\n",
    "    return (\n",
    "        s.replace(\"&\", r\"\\&\")\n",
    "         .replace(\"%\", r\"\\%\")\n",
    "         .replace(\"#\", r\"\\#\")\n",
    "         .replace(\"_\", r\"\\_\")\n",
    "    )\n",
    "\n",
    "best_color_final = \"#006400\"\n",
    "worst_color_final = \"#8B0000\"\n",
    "\n",
    "final_models_pretty_df[\"__W2_numeric__\"] = final_models_pretty_df[w2_col].apply(_to_float_final)\n",
    "final_models_pretty_df = (\n",
    "    final_models_pretty_df\n",
    "    .sort_values(\"__W2_numeric__\", ascending=True)\n",
    "    .reset_index(drop=True)\n",
    ")\n",
    "\n",
    "latex_df = final_models_pretty_df.drop(columns=\"__W2_numeric__\").copy()\n",
    "columns = list(latex_df.columns)\n",
    "\n",
    "n_rows = len(latex_df)\n",
    "row_colors_final = []\n",
    "for i in range(n_rows):\n",
    "    t = 0.0 if n_rows == 1 else i / (n_rows - 1)\n",
    "    base_color = _interp_color_final(best_color_final, worst_color_final, t)\n",
    "    soft_color = _blend_with_white(base_color, strength=0.10)\n",
    "    row_colors_final.append(soft_color.lstrip(\"#\").upper())\n",
    "\n",
    "col_format = r\">{\\raggedright\\arraybackslash}p{5.2cm}\" + \"c\" * (len(columns) - 1)\n",
    "\n",
    "latex_lines = []\n",
    "latex_lines.append(r\"\\begin{table}[ht!]\")\n",
    "latex_lines.append(r\"\\centering\")\n",
    "latex_lines.append(r\"\\renewcommand{\\arraystretch}{1.15}\")\n",
    "latex_lines.append(r\"\\setlength{\\tabcolsep}{8pt}\")\n",
    "latex_lines.append(r\"\\begin{adjustbox}{max width=\\textwidth}\")\n",
    "latex_lines.append(r\"\\begin{tabular}{\" + col_format + r\"}\")\n",
    "latex_lines.append(r\"\\toprule\")\n",
    "latex_lines.append(\" & \".join(columns) + r\" \\\\\")\n",
    "latex_lines.append(r\"\\midrule\")\n",
    "\n",
    "for i, (_, row) in enumerate(latex_df.iterrows()):\n",
    "    row_color = row_colors_final[i]\n",
    "    row_cells = [_latex_escape_basic(row[col]) for col in columns]\n",
    "    latex_lines.append(rf\"\\rowcolor[HTML]{{{row_color}}} \" + \" & \".join(row_cells) + r\" \\\\\")\n",
    "\n",
    "latex_lines.append(r\"\\bottomrule\")\n",
    "latex_lines.append(r\"\\end{tabular}\")\n",
    "latex_lines.append(r\"\\end{adjustbox}\")\n",
    "latex_lines.append(r\"\\caption{Test-set summary across all models, ordered by increasing $W_2$.}\")\n",
    "latex_lines.append(r\"\\label{tab:sorted_model_summary_w2}\")\n",
    "latex_lines.append(r\"\\end{table}\")\n",
    "\n",
    "latex_table = \"\\n\".join(latex_lines)\n",
    "print(latex_table)\n",
    "\n",
    "tables_dir = Path.cwd() / \"Tables\"\n",
    "tables_dir.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "b0_str = str(B0_experiment).replace(\".\", \"p\")\n",
    "c_str = str(C_experiment).replace(\".\", \"p\")\n",
    "\n",
    "output_path = tables_dir / f\"Experiment_B0_{b0_str}_C_{c_str}.txt\"\n",
    "\n",
    "with open(output_path, \"w\", encoding=\"utf-8\") as f:\n",
    "    f.write(latex_table)\n",
    "\n",
    "print(\"Saved LaTeX table to:\", output_path.resolve())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fb0cef6f",
   "metadata": {},
   "outputs": [],
   "source": [
    "### Save Plots :)\n",
    "from pathlib import Path\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plots_dir = Path.cwd() / \"Plots\"\n",
    "plots_dir.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "fig = plot_training_history(history)\n",
    "fig.savefig(plots_dir / \"training_history.pdf\", bbox_inches=\"tight\")\n",
    "plt.close(fig)\n",
    "\n",
    "stats = plot_average_trajectory_predictions(\n",
    "    model,\n",
    "    test_seq_inputs,\n",
    "    test_seq_targets,\n",
    "    device=device,\n",
    "    n_samples=min(200, test_seq_inputs.shape[0]),\n",
    ")\n",
    "\n",
    "fig = plt.gcf()\n",
    "fig.savefig(plots_dir / \"average_trajectory_predictions.pdf\", bbox_inches=\"tight\")\n",
    "plt.close(fig)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3b406ccd",
   "metadata": {},
   "source": [
    "---\n",
    "# Fin\n",
    "---"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4ce2e1dc",
   "metadata": {},
   "source": [
    "---"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

